A (Dummy's) Guide to Working with Gapped Boundaries via (Fermion) Condensation

We study gapped boundaries characterized by "fermionic condensates" in 2+1 d topological order. Mathematically, each of these condensates can be described by a super commutative Frobenius algebra. We systematically obtain the species of excitations at the gapped boundary/ junctions, and study their endomorphisms (ability to trap a Majorana fermion) and fusion rules, and generalized the defect Verlinde formula to a twisted version. We illustrate these results with explicit examples. We also connect these results with topological defects in super modular invariant CFTs. To render our discussion self-contained, we provide a pedagogical review of relevant mathematical results, so that physicists without prior experience in tensor category should be able to pick them up and apply them readily

==> supp_files/SU_2__FSymbols.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    809596,      17753]
NotebookOptionsPosition[    803540,      17639]
NotebookOutlinePosition[    803913,      17655]
CellTagsIndexPosition[    803870,      17652]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["SU(2)_k", "Chapter",
 CellChangeTimes->{{3.776642136825794*^9, 
  3.7766421634519873`*^9}},ExpressionUUID->"e6a4cec0-681b-43f2-b66c-\
f9859daae256"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["F symbols and R symbols", "Section"]], "Section",
 CellChangeTimes->{{3.7766543526616898`*^9, 
  3.776654361150342*^9}},ExpressionUUID->"378fe19a-c145-4b43-b73f-\
f1ebea6e22bb"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"q", "[", "k_", "]"}], ":=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"k", "+", "2"}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nq", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"q", "[", "k", "]"}], 
         RowBox[{"n", "/", "2"}]], "-", 
        SuperscriptBox[
         RowBox[{"q", "[", "k", "]"}], 
         RowBox[{
          RowBox[{"-", "n"}], "/", "2"}]]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"q", "[", "k", "]"}], 
         RowBox[{"1", "/", "2"}]], "-", 
        SuperscriptBox[
         RowBox[{"q", "[", "k", "]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nqFactorial", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"nq", "[", 
        RowBox[{"i", ",", "k"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Delta", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"a", "+", "b", "+", "c"}], ",", "2"}], "]"}], "\[Equal]", 
         "0"}], "&&", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"a", "-", "b"}], "]"}], "\[LessEqual]", "c", "\[LessEqual]", 
         RowBox[{"Min", "@", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"a", "+", "b"}], ",", 
            RowBox[{
             RowBox[{"2", "k"}], "-", "a", "-", "b"}]}], "}"}]}]}]}], ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"nqFactorial", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}], "/", "2"}], "+", 
              "1"}], ",", "k"}], "]"}]}], ")"}], 
         RowBox[{"nqFactorial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "/", "2"}], 
           ",", "k"}], "]"}], 
         RowBox[{"nqFactorial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "/", "2"}], ",", "k"}],
           "]"}], 
         RowBox[{"nqFactorial", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "/", "2"}], ",", "k"}],
           "]"}]}], "]"}], " ", ",", "0"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sixJSymbols", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", 
       "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"arg1", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "e"}], ")"}], "/", "2"}]}], ",", 
          RowBox[{"arg2", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"e", "+", "c", "+", "d"}], ")"}], "/", "2"}]}], ",", 
          RowBox[{"arg3", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b", "+", "c", "+", "f"}], ")"}], "/", "2"}]}], ",", 
          RowBox[{"arg4", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "f", "+", "d"}], ")"}], "/", "2"}]}], ",", 
          RowBox[{"arg5", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c", "+", "d"}], ")"}], "/", "2"}]}],
           ",", 
          RowBox[{"arg6", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "e", "+", "c", "+", "f"}], ")"}], "/", "2"}]}],
           ",", 
          RowBox[{"arg7", "=", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b", "+", "e", "+", "d", "+", "f"}], ")"}], "/", 
            "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"zmin", "=", 
          RowBox[{"Max", "@", 
           RowBox[{"{", 
            RowBox[{"arg1", ",", "arg2", ",", "arg3", ",", "arg4"}], 
            "}"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"zmax", "=", 
          RowBox[{"Min", "@", 
           RowBox[{"{", 
            RowBox[{"arg5", ",", "arg6", ",", "arg7"}], "}"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Delta", "[", 
           RowBox[{"a", ",", "b", ",", "e", ",", "k"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"e", ",", "c", ",", "d", ",", "k"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"b", ",", "c", ",", "f", ",", "k"}], "]"}], 
          RowBox[{"Delta", "[", 
           RowBox[{"a", ",", "f", ",", "d", ",", "k"}], "]"}], 
          "\[IndentingNewLine]", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "z"], 
               RowBox[{"nqFactorial", "[", 
                RowBox[{
                 RowBox[{"z", "+", "1"}], ",", "k"}], "]"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"Times", "@@", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"nqFactorial", "[", 
                   RowBox[{"#", ",", "k"}], "]"}], "&"}], ")"}], "/@", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"z", "-", "arg1"}], ",", 
                  RowBox[{"z", "-", "arg2"}], ",", 
                  RowBox[{"z", "-", "arg3"}], ",", 
                  RowBox[{"z", "-", "arg4"}], ",", 
                  RowBox[{"arg5", "-", "z"}], ",", 
                  RowBox[{"arg6", "-", "z"}], ",", 
                  RowBox[{"arg7", "-", "z"}]}], "}"}]}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"z", ",", "zmin", ",", "zmax"}], "}"}]}], "]"}]}]}]}], 
       "\[IndentingNewLine]", "]"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FSymbols31", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", 
       "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ImaginaryI]", 
         RowBox[{"a", "+", "b", "+", "c", "+", "d"}]], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"nq", "[", 
           RowBox[{
            RowBox[{"e", "+", "1"}], ",", "k"}], "]"}], 
          RowBox[{"nq", "[", 
           RowBox[{
            RowBox[{"f", "+", "1"}], ",", "k"}], "]"}]}], "]"}], 
        RowBox[{"sixJSymbols", "[", 
         RowBox[{
         "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "k"}], 
         "]"}]}], "//", "FullSimplify"}], "//", "ToRadicals"}]}], ";"}], 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"qd", "[", 
      RowBox[{"a_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "1"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"k", "+", "2"}], ")"}]}], ")"}], "\[Pi]"}], "]"}], "/", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", "/", 
         RowBox[{"(", 
          RowBox[{"k", "+", "2"}], ")"}]}], "]"}]}], "//", "FullSimplify"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FSymbols22", "[", 
      RowBox[{
      "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", 
       "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qd", "[", 
             RowBox[{"e", ",", "k"}], "]"}], 
            RowBox[{"qd", "[", 
             RowBox[{"f", ",", "k"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"qd", "[", 
             RowBox[{"a", ",", "k"}], "]"}], 
            RowBox[{"qd", "[", 
             RowBox[{"d", ",", "k"}], "]"}]}], ")"}]}], "]"}], 
        RowBox[{
         RowBox[{"FSymbols31", "[", 
          RowBox[{
          "c", ",", "e", ",", "b", ",", "f", ",", "a", ",", "d", ",", "k"}], 
          "]"}], "\[Conjugate]"}]}], "//", "FullSimplify"}], "//", 
      "ToRadicals"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"RSymbols", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"c", "-", "a", "-", "b"}]], 
       SuperscriptBox[
        RowBox[{"q", "[", "k", "]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", 
            RowBox[{"(", 
             RowBox[{"c", "+", "2"}], ")"}]}], "-", 
           RowBox[{"a", 
            RowBox[{"(", 
             RowBox[{"a", "+", "2"}], ")"}]}], "-", 
           RowBox[{"b", 
            RowBox[{"(", 
             RowBox[{"b", "+", "2"}], ")"}]}]}], ")"}], "/", "8"}]]}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"totalD", "[", "k_", "]"}], ":=", 
     RowBox[{"Sqrt", "@", 
      RowBox[{"Sum", "[", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"qd", "[", 
          RowBox[{"i", ",", "k"}], "]"}], "2"], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"a_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{"a", "+", "2"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", 
        RowBox[{"(", 
         RowBox[{"k", "+", "2"}], ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Theta]", "[", 
      RowBox[{"a_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Exp", "[", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
       RowBox[{"h", "[", 
        RowBox[{"a", ",", "k"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"the", " ", "unnormalized", " ", "S", " ", "matrix"}], ",", " ", 
      RowBox[{
      "can", " ", "be", " ", "derived", " ", "from", " ", "the", " ", 
       "balancing", " ", "equation"}], ",", " ", 
      RowBox[{
       RowBox[{"or", " ", "set", " ", "\[Gamma]"}], "=", 
       RowBox[{"0", " ", "in", " ", 
        RowBox[{"(", "70", ")"}], " ", 
        RowBox[{"from", " ", "[", 
         RowBox[{"Bais", ",", " ", 
          RowBox[{"Diagrammatics", "..."}]}], "]"}]}]}]}], ")"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"S", "[", 
      RowBox[{"a_", ",", "b_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FSymbols22", "[", 
         RowBox[{
         "a", ",", "b", ",", "a", ",", "b", ",", "0", ",", "i", ",", "k"}], 
         "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Theta]", "[", 
           RowBox[{"i", ",", "k"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Theta]", "[", 
             RowBox[{"a", ",", "k"}], "]"}], 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"b", ",", "k"}], "]"}]}], ")"}]}], ")"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"qd", "[", 
           RowBox[{"a", ",", "k"}], "]"}], 
          RowBox[{"qd", "[", 
           RowBox[{"b", ",", "k"}], "]"}], 
          RowBox[{"qd", "[", 
           RowBox[{"i", ",", "k"}], "]"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"directly", " ", "from", " ", "su", 
     RowBox[{"(", "2", ")"}], "_k", " ", "result"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dS", "[", 
      RowBox[{"a_", ",", "b_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "/", 
        RowBox[{"(", 
         RowBox[{"k", "+", "2"}], ")"}]}], "]"}], 
      RowBox[{"Sin", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Pi]", "/", 
          RowBox[{"(", 
           RowBox[{"k", "+", "2"}], ")"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"a", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"b", "+", "1"}], ")"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fusionN", "[", 
      RowBox[{"a_", ",", "b_", ",", "c_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"qd", "[", 
           RowBox[{"a", ",", "k"}], "]"}], 
          RowBox[{"qd", "[", 
           RowBox[{"b", ",", "k"}], "]"}]}], ")"}], "/", 
        RowBox[{"qd", "[", 
         RowBox[{"c", ",", "k"}], "]"}]}], "]"}], 
      RowBox[{"FSymbols22", "[", 
       RowBox[{
       "a", ",", "b", ",", "a", ",", "b", ",", "0", ",", "c", ",", "k"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"binaryFusion", "[", 
      RowBox[{"a_", ",", "b_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Abs", "[", 
          RowBox[{"a", "-", "b"}], "]"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"a", "+", "b"}], ",", 
           RowBox[{
            RowBox[{"2", "k"}], "-", "a", "-", "b"}]}], "]"}], ",", "2"}], 
        "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.776642185710634*^9, 3.7766422584443893`*^9}, {
   3.776642428958828*^9, 3.7766424802372828`*^9}, {3.776642545958353*^9, 
   3.7766425976226673`*^9}, 3.776642687087694*^9, {3.7766427528343687`*^9, 
   3.7766427978816547`*^9}, {3.776642840005519*^9, 3.776642850330378*^9}, {
   3.7766428879313803`*^9, 3.776642906514957*^9}, {3.776642957570107*^9, 
   3.776643036365613*^9}, {3.776643113615054*^9, 3.7766431156188793`*^9}, {
   3.776643164112516*^9, 3.776643185975192*^9}, {3.7766432270048018`*^9, 
   3.7766433517657013`*^9}, {3.7766433933573217`*^9, 3.776643554654113*^9}, {
   3.776643617740437*^9, 3.776643619108436*^9}, {3.776643761057748*^9, 
   3.776643804847311*^9}, {3.77664392909453*^9, 3.776643934588758*^9}, {
   3.776643967308279*^9, 3.776643991476404*^9}, {3.776644116914425*^9, 
   3.7766441395292883`*^9}, {3.776644187602124*^9, 3.776644221033996*^9}, {
   3.776644586578554*^9, 3.776644678215466*^9}, {3.7766447194553947`*^9, 
   3.776644860408515*^9}, {3.7766449371365232`*^9, 3.776644985536615*^9}, {
   3.776645196512698*^9, 3.77664522128878*^9}, {3.776645279003435*^9, 
   3.7766453126914682`*^9}, {3.776645561852169*^9, 3.776645621002345*^9}, {
   3.776645691116897*^9, 3.776645781654757*^9}, {3.7766461567403812`*^9, 
   3.7766461707082577`*^9}, {3.776646270660771*^9, 3.776646477319228*^9}, {
   3.7766465079351797`*^9, 3.776646704319098*^9}, {3.776646901852442*^9, 
   3.776646936914914*^9}, {3.776646970179813*^9, 3.7766469703852253`*^9}, {
   3.77664707012341*^9, 3.776647081466792*^9}, 3.776647262655862*^9, {
   3.776647462523288*^9, 3.776647463225954*^9}, {3.776650064551757*^9, 
   3.776650142312399*^9}, {3.776650179520731*^9, 3.776650309105338*^9}, {
   3.776650352482313*^9, 3.776650358777856*^9}, {3.7766526803506327`*^9, 
   3.776652689759316*^9}, 3.776654103838866*^9, {3.776654923780805*^9, 
   3.776654991865221*^9}, {3.7766550322030573`*^9, 3.776655074955872*^9}, {
   3.776655107448917*^9, 3.77665524365948*^9}, 3.776655345140485*^9, {
   3.7766553763956614`*^9, 3.7766553802410517`*^9}, {3.776655891889084*^9, 
   3.776655892572998*^9}, {3.776656105063554*^9, 3.776656105244794*^9}, {
   3.7766565469715023`*^9, 3.776656558014673*^9}, {3.776662645893217*^9, 
   3.776662650381757*^9}, 3.776662759221506*^9, {3.776665776769618*^9, 
   3.776665778715665*^9}, {3.776666004306512*^9, 3.7766660056257563`*^9}, {
   3.776666788420371*^9, 3.7766667945225143`*^9}, {3.77666798720964*^9, 
   3.776668056376935*^9}, 3.777015055127287*^9, {3.7778004916516724`*^9, 
   3.7778005504347467`*^9}, {3.778326849932037*^9, 3.7783269027158585`*^9}, {
   3.778781900172657*^9, 3.7787821172742777`*^9}, {3.7830579210439186`*^9, 
   3.78305792140082*^9}, {3.7831215686562247`*^9, 3.7831216159763627`*^9}, {
   3.783122005027358*^9, 3.783122008416848*^9}, {3.783123451624655*^9, 
   3.7831234601203628`*^9}, {3.7831234932551703`*^9, 
   3.7831235081431684`*^9}, {3.783123817017685*^9, 3.7831238306653643`*^9}, {
   3.7839347570712357`*^9, 3.7839347640719233`*^9}, 3.792904197234335*^9, 
   3.7953504609622126`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"164cd2be-b926-40e3-8072-9f46214c595c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["topological data", "Section",
 CellChangeTimes->{
  3.776652497256646*^9, {3.776653300736022*^9, 3.776653327168157*^9}, {
   3.7766535266333237`*^9, 
   3.776653528825629*^9}},ExpressionUUID->"2ba179c8-db61-4e14-8da3-\
5152d6e1939c"],

Cell[CellGroupData[{

Cell["quantum dimension", "Subsection",
 CellChangeTimes->{{3.776653636402604*^9, 
  3.776653657394005*^9}},ExpressionUUID->"44150c98-d05c-45e7-a14f-\
2e4b0ba80772"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "=", "6"}], "}"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"FSymbols31", "[", 
          RowBox[{
          "i", ",", "i", ",", "i", ",", "i", ",", "0", ",", "0", ",", "k"}], 
          "]"}], 
         RowBox[{"-", "1"}]], "//", "Abs"}], "//", "FullSimplify"}], "//", 
      "N"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "=", "6"}], "}"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"qd", "[", 
        RowBox[{"i", ",", "k"}], "]"}], "//", "FunctionExpand"}], "//", 
      "FullSimplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", "=", "6"}], "}"}], ",", 
    RowBox[{"totalD", "[", "k", "]"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.7766467107143106`*^9, 3.776646718308998*^9}, {
   3.7766468288617687`*^9, 3.776646837902299*^9}, {3.7766470293629704`*^9, 
   3.776647032879833*^9}, {3.7766471120151453`*^9, 3.7766471427295847`*^9}, {
   3.776647216681943*^9, 3.776647222621615*^9}, {3.776647353814385*^9, 
   3.776647356888625*^9}, {3.776647499431694*^9, 3.7766475184832573`*^9}, {
   3.776652505528563*^9, 3.7766525484072323`*^9}, {3.776652640356542*^9, 
   3.7766526614811907`*^9}, {3.77665272230125*^9, 3.776652741169836*^9}, {
   3.776653254421359*^9, 3.776653281464048*^9}, {3.77665333796871*^9, 
   3.776653452553781*^9}, {3.7766536951914463`*^9, 3.7766536982912416`*^9}, {
   3.7766537671222258`*^9, 3.7766537708757772`*^9}, {3.776653807781419*^9, 
   3.776653888477598*^9}, {3.7766556331188793`*^9, 3.776655633511512*^9}, {
   3.7766557973452682`*^9, 3.776655797940384*^9}, {3.776656569329978*^9, 
   3.776656574444728*^9}, {3.7766569621479073`*^9, 3.7766569625114527`*^9}, {
   3.776660281241714*^9, 3.776660295891532*^9}, {3.77666057054594*^9, 
   3.7766606014566298`*^9}, {3.7766606597917643`*^9, 
   3.7766606602254667`*^9}, {3.7766660776165447`*^9, 3.776666116285398*^9}, {
   3.776667977615535*^9, 3.7766679777265787`*^9}, {3.776668070246111*^9, 
   3.776668070356374*^9}, {3.7770152008612337`*^9, 3.7770152066029177`*^9}, {
   3.777604801001333*^9, 3.7776048237772164`*^9}, {3.778238251086129*^9, 
   3.7782382785248184`*^9}, {3.77824949127071*^9, 3.7782495450812297`*^9}, {
   3.778249575763322*^9, 3.7782495765300484`*^9}, 3.7782496476278872`*^9, {
   3.778250268844308*^9, 3.778250273682968*^9}, {3.7785257735993867`*^9, 
   3.778525778764369*^9}, {3.779469289358922*^9, 3.7794692954228535`*^9}, {
   3.7794707522977433`*^9, 3.779470760010773*^9}, {3.779470899922681*^9, 
   3.7794709013882585`*^9}, {3.786440615720333*^9, 3.786440630810096*^9}, {
   3.7902407433761263`*^9, 3.7902407685310106`*^9}, {3.792904208991929*^9, 
   3.7929042092549257`*^9}, {3.804230255555128*^9, 3.8042302601301537`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"20d24db1-6f27-4646-8582-eee243cbb5e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "1.8477590650225735`", ",", "2.414213562373095`", ",", 
   "2.613125929752753`", ",", "2.414213562373095`", ",", 
   "1.8477590650225735`", ",", "1.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.776646839487566*^9, {3.776646952638031*^9, 3.7766469738545303`*^9}, {
   3.776647030472786*^9, 3.776647033682549*^9}, {3.7766470901158333`*^9, 
   3.776647143448944*^9}, {3.7766472177871428`*^9, 3.776647223254546*^9}, 
   3.776647357962616*^9, {3.776647493264785*^9, 3.776647519423808*^9}, {
   3.776650344811265*^9, 3.7766503653110447`*^9}, {3.776652515768744*^9, 
   3.776652549179818*^9}, {3.776652641441678*^9, 3.7766526621506023`*^9}, {
   3.7766527016350946`*^9, 3.7766527420367517`*^9}, 3.776653269009516*^9, {
   3.776653350472393*^9, 3.776653359611957*^9}, {3.776653394589546*^9, 
   3.7766534533781977`*^9}, 3.776653698804223*^9, {3.776653872817296*^9, 
   3.7766538893296547`*^9}, 3.77665563613935*^9, 3.776655845170763*^9, 
   3.776656577078535*^9, {3.776656925166122*^9, 3.776656963685405*^9}, 
   3.7766570116508007`*^9, 3.776657288490996*^9, 3.7766602968739223`*^9, 
   3.776660603143194*^9, 3.776660706283814*^9, 3.7766661170238667`*^9, 
   3.776666836957835*^9, 3.776668071975263*^9, 3.776737680770759*^9, 
   3.777015207661593*^9, {3.7776047992515993`*^9, 3.7776048240739512`*^9}, {
   3.778238261331482*^9, 3.778238279006596*^9}, {3.778249497335042*^9, 
   3.77824954586363*^9}, 3.7782495773668585`*^9, 3.778249649414477*^9, 
   3.7782502743935204`*^9, 3.7785257799906282`*^9, {3.7787818106808124`*^9, 
   3.77878181607374*^9}, 3.7792035498914504`*^9, 3.7794692966654387`*^9, 
   3.779470761008919*^9, 3.779470902235022*^9, {3.786440617099241*^9, 
   3.786440631378541*^9}, {3.790240746117323*^9, 3.790240769921567*^9}, 
   3.792719949845112*^9, 3.792904211140522*^9, {3.8042302636010914`*^9, 
   3.804230269834502*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"4ce6c464-be89-4aea-9e6f-0ca87774ed37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SqrtBox[
    RowBox[{"2", "+", 
     SqrtBox["2"]}]], ",", 
   RowBox[{"1", "+", 
    SqrtBox["2"]}], ",", 
   SqrtBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}], ")"}]}]], ",", 
   RowBox[{"1", "+", 
    SqrtBox["2"]}], ",", 
   SqrtBox[
    RowBox[{"2", "+", 
     SqrtBox["2"]}]], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.776646839487566*^9, {3.776646952638031*^9, 3.7766469738545303`*^9}, {
   3.776647030472786*^9, 3.776647033682549*^9}, {3.7766470901158333`*^9, 
   3.776647143448944*^9}, {3.7766472177871428`*^9, 3.776647223254546*^9}, 
   3.776647357962616*^9, {3.776647493264785*^9, 3.776647519423808*^9}, {
   3.776650344811265*^9, 3.7766503653110447`*^9}, {3.776652515768744*^9, 
   3.776652549179818*^9}, {3.776652641441678*^9, 3.7766526621506023`*^9}, {
   3.7766527016350946`*^9, 3.7766527420367517`*^9}, 3.776653269009516*^9, {
   3.776653350472393*^9, 3.776653359611957*^9}, {3.776653394589546*^9, 
   3.7766534533781977`*^9}, 3.776653698804223*^9, {3.776653872817296*^9, 
   3.7766538893296547`*^9}, 3.77665563613935*^9, 3.776655845170763*^9, 
   3.776656577078535*^9, {3.776656925166122*^9, 3.776656963685405*^9}, 
   3.7766570116508007`*^9, 3.776657288490996*^9, 3.7766602968739223`*^9, 
   3.776660603143194*^9, 3.776660706283814*^9, 3.7766661170238667`*^9, 
   3.776666836957835*^9, 3.776668071975263*^9, 3.776737680770759*^9, 
   3.777015207661593*^9, {3.7776047992515993`*^9, 3.7776048240739512`*^9}, {
   3.778238261331482*^9, 3.778238279006596*^9}, {3.778249497335042*^9, 
   3.77824954586363*^9}, 3.7782495773668585`*^9, 3.778249649414477*^9, 
   3.7782502743935204`*^9, 3.7785257799906282`*^9, {3.7787818106808124`*^9, 
   3.77878181607374*^9}, 3.7792035498914504`*^9, 3.7794692966654387`*^9, 
   3.779470761008919*^9, 3.779470902235022*^9, {3.786440617099241*^9, 
   3.786440631378541*^9}, {3.790240746117323*^9, 3.790240769921567*^9}, 
   3.792719949845112*^9, 3.792904211140522*^9, {3.8042302636010914`*^9, 
   3.8042302699044743`*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"7fb05eb6-bb4f-44fe-80f3-e78010e82a37"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"Csc", "[", 
   FractionBox["\[Pi]", "8"], "]"}]}]], "Output",
 CellChangeTimes->{
  3.776646839487566*^9, {3.776646952638031*^9, 3.7766469738545303`*^9}, {
   3.776647030472786*^9, 3.776647033682549*^9}, {3.7766470901158333`*^9, 
   3.776647143448944*^9}, {3.7766472177871428`*^9, 3.776647223254546*^9}, 
   3.776647357962616*^9, {3.776647493264785*^9, 3.776647519423808*^9}, {
   3.776650344811265*^9, 3.7766503653110447`*^9}, {3.776652515768744*^9, 
   3.776652549179818*^9}, {3.776652641441678*^9, 3.7766526621506023`*^9}, {
   3.7766527016350946`*^9, 3.7766527420367517`*^9}, 3.776653269009516*^9, {
   3.776653350472393*^9, 3.776653359611957*^9}, {3.776653394589546*^9, 
   3.7766534533781977`*^9}, 3.776653698804223*^9, {3.776653872817296*^9, 
   3.7766538893296547`*^9}, 3.77665563613935*^9, 3.776655845170763*^9, 
   3.776656577078535*^9, {3.776656925166122*^9, 3.776656963685405*^9}, 
   3.7766570116508007`*^9, 3.776657288490996*^9, 3.7766602968739223`*^9, 
   3.776660603143194*^9, 3.776660706283814*^9, 3.7766661170238667`*^9, 
   3.776666836957835*^9, 3.776668071975263*^9, 3.776737680770759*^9, 
   3.777015207661593*^9, {3.7776047992515993`*^9, 3.7776048240739512`*^9}, {
   3.778238261331482*^9, 3.778238279006596*^9}, {3.778249497335042*^9, 
   3.77824954586363*^9}, 3.7782495773668585`*^9, 3.778249649414477*^9, 
   3.7782502743935204`*^9, 3.7785257799906282`*^9, {3.7787818106808124`*^9, 
   3.77878181607374*^9}, 3.7792035498914504`*^9, 3.7794692966654387`*^9, 
   3.779470761008919*^9, 3.779470902235022*^9, {3.786440617099241*^9, 
   3.786440631378541*^9}, {3.790240746117323*^9, 3.790240769921567*^9}, 
   3.792719949845112*^9, 3.792904211140522*^9, {3.8042302636010914`*^9, 
   3.8042302699784775`*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"baf8ce0c-09b2-40d2-8428-b1f3fca662da"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "=", "6"}], "}"}], ",", 
   RowBox[{"Total", "@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"qd", "[", 
       RowBox[{"i", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "4", ",", "6", ",", "10"}], "}"}]}], "}"}]}], 
     "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7927199530715103`*^9, 3.792719991963402*^9}, {
  3.804230277647743*^9, 3.80423027832716*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"38c398f0-8a1b-4010-987f-febfdfb9cb9c"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{3.7927199926435347`*^9, 3.8042302795613327`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"5915d337-98f5-4b5f-b27e-fb133f248b3a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["topological spin & twist", "Subsection",
 CellChangeTimes->{{3.7766539619086657`*^9, 3.776653967122061*^9}, {
  3.776654880181616*^9, 
  3.776654883085596*^9}},ExpressionUUID->"3627c569-8c94-4c2f-bc2c-\
08ffa44b6808"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "=", "6"}], "}"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"h", "[", 
      RowBox[{"i", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "=", "10"}], "}"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"\[Theta]", "[", 
      RowBox[{"i", ",", "k"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", "=", "10"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FSymbols22", "[", 
        RowBox[{
        "0", ",", "i", ",", "i", ",", "0", ",", "i", ",", "i", ",", "k"}], 
        "]"}], 
       RowBox[{
        RowBox[{"RSymbols", "[", 
         RowBox[{"i", ",", "i", ",", "0", ",", "k"}], "]"}], 
        "\[Conjugate]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"FS", " ", "indicator", " ", 
    RowBox[{"(", "A25", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "=", "6"}], "}"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FSymbols22", "[", 
       RowBox[{
       "0", ",", "i", ",", "i", ",", "0", ",", "i", ",", "i", ",", "k"}], 
       "]"}], "//", "FullSimplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.776653968960148*^9, 3.776654012350149*^9}, {
   3.776654051624302*^9, 3.776654081182519*^9}, {3.776655273714684*^9, 
   3.776655388703443*^9}, {3.776655897207321*^9, 3.776655897923617*^9}, {
   3.776656219335619*^9, 3.776656251185079*^9}, {3.77665633010511*^9, 
   3.776656346884184*^9}, {3.776656408650856*^9, 3.7766564566541348`*^9}, {
   3.776659988847231*^9, 3.776660045174822*^9}, {3.776660302792151*^9, 
   3.776660321172121*^9}, {3.7766606649381447`*^9, 3.7766606822167377`*^9}, {
   3.776660820979912*^9, 3.776660849514756*^9}, 3.776661118712904*^9, {
   3.776661180472246*^9, 3.776661180604972*^9}, {3.7766613567674837`*^9, 
   3.77666136065447*^9}, {3.776666136446949*^9, 3.77666621266168*^9}, {
   3.776668078549715*^9, 3.776668080655595*^9}, {3.77701521521316*^9, 
   3.777015222184764*^9}, {3.7782380175673084`*^9, 3.7782380235590897`*^9}, {
   3.7782489936454115`*^9, 3.778249129119609*^9}, {3.7794693461863146`*^9, 
   3.779469352507104*^9}, {3.7864406374299617`*^9, 3.7864406378788805`*^9}, {
   3.7902407548040156`*^9, 3.790240778286426*^9}, {3.792904311287776*^9, 
   3.79290431194718*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"62e90882-53b6-4770-8ed1-57a67672c9f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   FractionBox["3", "32"], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["15", "32"], ",", 
   FractionBox["3", "4"], ",", 
   FractionBox["35", "32"], ",", 
   FractionBox["3", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7766540135737057`*^9, 3.776654083893869*^9, {3.7766553276777573`*^9, 
   3.776655389310542*^9}, 3.776655898356371*^9, {3.776656225842561*^9, 
   3.776656251544951*^9}, 3.776656349379766*^9, {3.7766564116447783`*^9, 
   3.776656434120232*^9}, 3.7766565841365757`*^9, 3.776656982276598*^9, 
   3.7766570146553392`*^9, 3.776657291724381*^9, 3.776660046673914*^9, 
   3.7766603219454527`*^9, 3.77666041926075*^9, 3.7766606876098213`*^9, 
   3.776660852712573*^9, 3.7766611191479397`*^9, 3.7766611818561487`*^9, 
   3.7766662132048264`*^9, 3.776666833234083*^9, 3.776668084289052*^9, 
   3.7770152240234957`*^9, 3.7782380261597443`*^9, {3.778248996156477*^9, 
   3.778249019626534*^9}, {3.778249051956194*^9, 3.778249130951694*^9}, 
   3.7787818238485246`*^9, 3.7794693536203995`*^9, 3.786440638399489*^9, {
   3.7902407556612377`*^9, 3.790240778964118*^9}, 3.792904312719147*^9, 
   3.8042302865664062`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"45c32927-d35b-47ab-a097-47c2af019c1e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "3"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], ",", 
   RowBox[{"-", "1"}], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"13", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "24"]}]], ",", "1", 
   ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "8"]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], ",", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "8"]], ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7766540135737057`*^9, 3.776654083893869*^9, {3.7766553276777573`*^9, 
   3.776655389310542*^9}, 3.776655898356371*^9, {3.776656225842561*^9, 
   3.776656251544951*^9}, 3.776656349379766*^9, {3.7766564116447783`*^9, 
   3.776656434120232*^9}, 3.7766565841365757`*^9, 3.776656982276598*^9, 
   3.7766570146553392`*^9, 3.776657291724381*^9, 3.776660046673914*^9, 
   3.7766603219454527`*^9, 3.77666041926075*^9, 3.7766606876098213`*^9, 
   3.776660852712573*^9, 3.7766611191479397`*^9, 3.7766611818561487`*^9, 
   3.7766662132048264`*^9, 3.776666833234083*^9, 3.776668084289052*^9, 
   3.7770152240234957`*^9, 3.7782380261597443`*^9, {3.778248996156477*^9, 
   3.778249019626534*^9}, {3.778249051956194*^9, 3.778249130951694*^9}, 
   3.7787818238485246`*^9, 3.7794693536203995`*^9, 3.786440638399489*^9, {
   3.7902407556612377`*^9, 3.790240778964118*^9}, 3.792904312719147*^9, 
   3.8042302865724087`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"c19d2ea2-4c9f-4818-8c01-2b1cb0a8595a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"Cos", "[", 
     FractionBox["\[Pi]", "8"], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      FractionBox["\[Pi]", "8"], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Pi]", "8"], "]"}]}], "-", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Pi]", "8"], "]"}]}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Pi]", "24"], "]"}]}], "-", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Pi]", "24"], "]"}]}], ",", "1", ",", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Cos", "[", 
      FractionBox["\[Pi]", "8"], "]"}]}], "-", 
    RowBox[{"Sin", "[", 
     FractionBox["\[Pi]", "8"], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   RowBox[{
    RowBox[{"Cos", "[", 
     FractionBox["\[Pi]", "8"], "]"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", 
      FractionBox["\[Pi]", "8"], "]"}]}]}], ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7766540135737057`*^9, 3.776654083893869*^9, {3.7766553276777573`*^9, 
   3.776655389310542*^9}, 3.776655898356371*^9, {3.776656225842561*^9, 
   3.776656251544951*^9}, 3.776656349379766*^9, {3.7766564116447783`*^9, 
   3.776656434120232*^9}, 3.7766565841365757`*^9, 3.776656982276598*^9, 
   3.7766570146553392`*^9, 3.776657291724381*^9, 3.776660046673914*^9, 
   3.7766603219454527`*^9, 3.77666041926075*^9, 3.7766606876098213`*^9, 
   3.776660852712573*^9, 3.7766611191479397`*^9, 3.7766611818561487`*^9, 
   3.7766662132048264`*^9, 3.776666833234083*^9, 3.776668084289052*^9, 
   3.7770152240234957`*^9, 3.7782380261597443`*^9, {3.778248996156477*^9, 
   3.778249019626534*^9}, {3.778249051956194*^9, 3.778249130951694*^9}, 
   3.7787818238485246`*^9, 3.7794693536203995`*^9, 3.786440638399489*^9, {
   3.7902407556612377`*^9, 3.790240778964118*^9}, 3.792904312719147*^9, 
   3.8042302870464287`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"07d5c3ee-ca74-430d-b60c-bad7c62f87ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.7766540135737057`*^9, 3.776654083893869*^9, {3.7766553276777573`*^9, 
   3.776655389310542*^9}, 3.776655898356371*^9, {3.776656225842561*^9, 
   3.776656251544951*^9}, 3.776656349379766*^9, {3.7766564116447783`*^9, 
   3.776656434120232*^9}, 3.7766565841365757`*^9, 3.776656982276598*^9, 
   3.7766570146553392`*^9, 3.776657291724381*^9, 3.776660046673914*^9, 
   3.7766603219454527`*^9, 3.77666041926075*^9, 3.7766606876098213`*^9, 
   3.776660852712573*^9, 3.7766611191479397`*^9, 3.7766611818561487`*^9, 
   3.7766662132048264`*^9, 3.776666833234083*^9, 3.776668084289052*^9, 
   3.7770152240234957`*^9, 3.7782380261597443`*^9, {3.778248996156477*^9, 
   3.778249019626534*^9}, {3.778249051956194*^9, 3.778249130951694*^9}, 
   3.7787818238485246`*^9, 3.7794693536203995`*^9, 3.786440638399489*^9, {
   3.7902407556612377`*^9, 3.790240778964118*^9}, 3.792904312719147*^9, 
   3.8042302871604276`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"6b719dbb-5b0e-4967-8642-fa73d51e4261"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Grid", "[", 
        RowBox[{"#", ",", 
         RowBox[{"ItemSize", "\[Rule]", "Full"}]}], "]"}], "&"}], "@", 
      RowBox[{"Partition", "[", 
       RowBox[{"#", ",", 
        RowBox[{"UpTo", "[", "4", "]"}]}], "]"}]}], "&"}], "@", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "6"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Item", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", 
            RowBox[{"h", "[", 
             RowBox[{"\[Lambda]", ",", "k"}], "]"}], ",", 
            RowBox[{"qd", "[", 
             RowBox[{"\[Lambda]", ",", "k"}], "]"}]}], "}"}], ",", 
          RowBox[{"Background", "\[Rule]", 
           RowBox[{"Switch", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"h", "[", 
                 RowBox[{"\[Lambda]", ",", "k"}], "]"}]}], ",", "2"}], "]"}], 
             ",", "0", ",", "LightBlue", ",", "1", ",", "Orange", ",", "_", 
             ",", "None"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}]}],
    "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.791763063179865*^9, 3.7917630635028367`*^9}, 
   3.791763100870302*^9, {3.7917631487555885`*^9, 3.7917631817069407`*^9}, {
   3.79176324902684*^9, 3.7917632490802264`*^9}, {3.7917633052047668`*^9, 
   3.791763305236159*^9}, {3.7917664169093676`*^9, 3.7917664173720293`*^9}, {
   3.7917682884855175`*^9, 3.7917683054075975`*^9}, {3.791771961711852*^9, 
   3.7917719621803885`*^9}, {3.7917726502246113`*^9, 3.791772650757658*^9}, {
   3.791773083416567*^9, 3.791773083967757*^9}, {3.791773324352024*^9, 
   3.791773343075492*^9}, {3.791773453418233*^9, 3.7917735014164124`*^9}, {
   3.791774639222746*^9, 3.7917746392795672`*^9}, {3.7917749188257875`*^9, 
   3.791774935929573*^9}, {3.79177500448958*^9, 3.791775005023782*^9}, {
   3.7917751391173677`*^9, 3.791775139726285*^9}, {3.791782330908204*^9, 
   3.7917823313819447`*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"6b9696dc-5a06-445a-937a-7fa0117da479"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     ItemBox[
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}],
      Background->RGBColor[0.87, 0.94, 1],
      StripOnInput->False], 
     ItemBox[
      RowBox[{"{", 
       RowBox[{"1", ",", 
        FractionBox["3", "32"], ",", 
        SqrtBox[
         RowBox[{"2", "+", 
          SqrtBox["2"]}]]}], "}"}],
      Background->None,
      StripOnInput->False], 
     ItemBox[
      RowBox[{"{", 
       RowBox[{"2", ",", 
        FractionBox["1", "4"], ",", 
        RowBox[{"Cot", "[", 
         FractionBox["\[Pi]", "8"], "]"}]}], "}"}],
      Background->None,
      StripOnInput->False], 
     ItemBox[
      RowBox[{"{", 
       RowBox[{"3", ",", 
        FractionBox["15", "32"], ",", 
        RowBox[{"Csc", "[", 
         FractionBox["\[Pi]", "8"], "]"}]}], "}"}],
      Background->None,
      StripOnInput->False]},
    {
     ItemBox[
      RowBox[{"{", 
       RowBox[{"4", ",", 
        FractionBox["3", "4"], ",", 
        RowBox[{"Cot", "[", 
         FractionBox["\[Pi]", "8"], "]"}]}], "}"}],
      Background->None,
      StripOnInput->False], 
     ItemBox[
      RowBox[{"{", 
       RowBox[{"5", ",", 
        FractionBox["35", "32"], ",", 
        SqrtBox[
         RowBox[{"2", "+", 
          SqrtBox["2"]}]]}], "}"}],
      Background->None,
      StripOnInput->False], 
     ItemBox[
      RowBox[{"{", 
       RowBox[{"6", ",", 
        FractionBox["3", "2"], ",", "1"}], "}"}],
      Background->RGBColor[1, 0.5, 0],
      StripOnInput->False], ""}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{All}}, "Rows" -> {{All}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.7917631511350536`*^9, 3.7917631826913185`*^9}, 
   3.791763250565489*^9, 3.7917633059688697`*^9, 3.791766417840892*^9, {
   3.791768289233509*^9, 3.791768306557798*^9}, 3.79177196279925*^9, 
   3.791772651542647*^9, 3.791773084492341*^9, {3.7917733252957563`*^9, 
   3.791773343906193*^9}, {3.7917734558103113`*^9, 3.7917735025679994`*^9}, 
   3.791774640138757*^9, {3.7917749201580467`*^9, 3.791774936687173*^9}, 
   3.791775005595518*^9, 3.7917751405351086`*^9, 3.7917752732940693`*^9, 
   3.7917823317429647`*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"225ce630-331e-432b-82cf-5d766247c21e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["chiral central charge", "Subsection",
 CellChangeTimes->{{3.7783501172812395`*^9, 3.7783501532519894`*^9}, 
   3.804230306821458*^9},ExpressionUUID->"6297b06d-48f0-4d79-b7fc-\
98279d6507a5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["8", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
   RowBox[{"Log", "@", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "10"}], "}"}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"totalD", "[", "k", "]"}]], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"qd", "[", 
            RowBox[{"a", ",", "k"}], "]"}], "2"], 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"a", ",", "k"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], "]"}]}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.7783501494505186`*^9, 3.778350258712392*^9}, {
  3.7783503963178887`*^9, 3.778350420373031*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"077c7799-deb9-403e-b17c-aa4c7f857f1b"],

Cell[BoxData[
 FractionBox["5", "2"]], "Output",
 CellChangeTimes->{{3.778350243804*^9, 3.778350259252947*^9}, 
   3.7783504227492714`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"6eb48988-dd76-4a7d-b407-a61d8e84a379"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["S-matrix", "Subsection",
 CellChangeTimes->{{3.7766554645092487`*^9, 3.776655471237309*^9}, {
  3.8042303130391207`*^9, 
  3.804230313279073*^9}},ExpressionUUID->"fe354812-33cf-4065-a3f2-\
e34329078f71"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", "=", "6"}], "}"}], ",", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"S", "[", 
        RowBox[{"i", ",", "j", ",", "k"}], "]"}], "//", "FullSimplify"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "//", "N"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.776655473455489*^9, 3.7766554741251287`*^9}, {
   3.776655516900785*^9, 3.776655612852566*^9}, {3.7766556451773767`*^9, 
   3.7766557701954327`*^9}, {3.7766558531458073`*^9, 3.776655977403084*^9}, {
   3.776656126895659*^9, 3.776656187011367*^9}, {3.776656606808983*^9, 
   3.776656621557721*^9}, {3.776656825976894*^9, 3.776656892498919*^9}, 
   3.776656988186256*^9, {3.776657019802622*^9, 3.776657070752274*^9}, {
   3.776657332800503*^9, 3.776657349725173*^9}, {3.7766573802471733`*^9, 
   3.7766574018258038`*^9}, {3.77665917190364*^9, 3.776659172795066*^9}, {
   3.776659216279005*^9, 3.7766592223708477`*^9}, {3.776659264064313*^9, 
   3.776659285705599*^9}, {3.7766593225475197`*^9, 3.776659326930458*^9}, {
   3.7766593817039757`*^9, 3.776659400399562*^9}, {3.7766597806739683`*^9, 
   3.776659829866578*^9}, {3.7766599616373796`*^9, 3.776659968772654*^9}, {
   3.776660063190843*^9, 3.776660141625136*^9}, {3.7766601733247147`*^9, 
   3.7766601735355263`*^9}, {3.776660208862591*^9, 3.776660221851918*^9}, {
   3.776660330796652*^9, 3.776660339643239*^9}, {3.776661443164134*^9, 
   3.776661541447459*^9}, {3.776661576043488*^9, 3.776661585292272*^9}, {
   3.776667016327612*^9, 3.776667025850595*^9}, {3.776668092957184*^9, 
   3.7766681185099993`*^9}, {3.7782550723895473`*^9, 3.778255073800586*^9}, {
   3.778328022644702*^9, 3.7783280440384007`*^9}, {3.779470817993677*^9, 
   3.7794708274990015`*^9}, {3.781874594658764*^9, 3.781874594744503*^9}, {
   3.785469470270258*^9, 3.78546948255436*^9}, {3.8042303376703663`*^9, 
   3.8042303604218435`*^9}},ExpressionUUID->"30140211-d6a9-4f2f-a2f7-\
b74dee2b87f9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], 
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}], 
      RowBox[{"Csc", "[", 
       FractionBox["\[Pi]", "8"], "]"}], 
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}], 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], "1"},
     {
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["2"]}], ")"}]}]], 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], "0", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox["2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}]},
     {
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}], 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], 
      RowBox[{"-", "1"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox["1", 
          SqrtBox["2"]]}]]}], 
      RowBox[{"-", "1"}], 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], 
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}]},
     {
      RowBox[{"Csc", "[", 
       FractionBox["\[Pi]", "8"], "]"}], "0", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox["1", 
          SqrtBox["2"]]}]]}], "0", 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["2"]}], ")"}]}]], "0", 
      RowBox[{"-", 
       RowBox[{"Csc", "[", 
        FractionBox["\[Pi]", "8"], "]"}]}]},
     {
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}], 
      RowBox[{"-", "1"}], 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["2"]}], ")"}]}]], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}], 
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}]},
     {
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SqrtBox["2"]}], ")"}]}]]}], 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], "0", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}], 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SqrtBox["2"]}], ")"}]}]], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}]},
     {"1", 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}], 
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}], 
      RowBox[{"-", 
       RowBox[{"Csc", "[", 
        FractionBox["\[Pi]", "8"], "]"}]}], 
      RowBox[{"Cot", "[", 
       FractionBox["\[Pi]", "8"], "]"}], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.776655953695805*^9, 3.7766559780441236`*^9}, {
   3.77665612157742*^9, 3.7766561311046753`*^9}, {3.776656176174531*^9, 
   3.776656187725747*^9}, 3.776656631597077*^9, {3.776656870854476*^9, 
   3.776656893276145*^9}, 3.7766569889124527`*^9, {3.776657020509343*^9, 
   3.7766570715476933`*^9}, 3.776657351308547*^9, {3.776657386290543*^9, 
   3.7766574023890133`*^9}, {3.7766591778720207`*^9, 3.776659223847907*^9}, {
   3.7766592679530773`*^9, 3.7766592878562117`*^9}, 3.776659330248239*^9, 
   3.7766594013995457`*^9, {3.776660165448907*^9, 3.776660174441475*^9}, 
   3.776660222964993*^9, 3.7766603404349957`*^9, 3.776660488165279*^9, {
   3.776661479415515*^9, 3.776661542191573*^9}, {3.776661578838326*^9, 
   3.776661585887887*^9}, 3.776666855629415*^9, 3.7766670274143248`*^9, {
   3.7766680951464767`*^9, 3.776668120227045*^9}, 3.778255078440563*^9, {
   3.778328029304533*^9, 3.778328044463295*^9}, 3.779470833500374*^9, {
   3.7818745903272667`*^9, 3.781874595578887*^9}, 3.785469475468512*^9, 
   3.8042303536339073`*^9},
 CellLabel->
  "Out[30]//MatrixForm=",ExpressionUUID->"a12f6da7-edfc-49e3-9365-\
a9734c3eb484"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "1.8477590650225735`", "2.414213562373095`", 
      "2.613125929752753`", "2.414213562373095`", "1.8477590650225735`", 
      "1.`"},
     {"1.8477590650225735`", "2.613125929752753`", "1.8477590650225735`", 
      "0.`", 
      RowBox[{"-", "1.8477590650225735`"}], 
      RowBox[{"-", "2.613125929752753`"}], 
      RowBox[{"-", "1.8477590650225735`"}]},
     {"2.414213562373095`", "1.8477590650225735`", 
      RowBox[{"-", "1.`"}], 
      RowBox[{"-", "2.613125929752753`"}], 
      RowBox[{"-", "1.`"}], "1.8477590650225735`", "2.414213562373095`"},
     {"2.613125929752753`", "0.`", 
      RowBox[{"-", "2.613125929752753`"}], "0.`", "2.613125929752753`", "0.`", 
      RowBox[{"-", "2.613125929752753`"}]},
     {"2.414213562373095`", 
      RowBox[{"-", "1.8477590650225735`"}], 
      RowBox[{"-", "1.`"}], "2.613125929752753`", 
      RowBox[{"-", "1.`"}], 
      RowBox[{"-", "1.8477590650225735`"}], "2.414213562373095`"},
     {"1.8477590650225735`", 
      RowBox[{"-", "2.613125929752753`"}], "1.8477590650225735`", "0.`", 
      RowBox[{"-", "1.8477590650225735`"}], "2.613125929752753`", 
      RowBox[{"-", "1.8477590650225735`"}]},
     {"1.`", 
      RowBox[{"-", "1.8477590650225735`"}], "2.414213562373095`", 
      RowBox[{"-", "2.613125929752753`"}], "2.414213562373095`", 
      RowBox[{"-", "1.8477590650225735`"}], "1.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.776655953695805*^9, 3.7766559780441236`*^9}, {
   3.77665612157742*^9, 3.7766561311046753`*^9}, {3.776656176174531*^9, 
   3.776656187725747*^9}, 3.776656631597077*^9, {3.776656870854476*^9, 
   3.776656893276145*^9}, 3.7766569889124527`*^9, {3.776657020509343*^9, 
   3.7766570715476933`*^9}, 3.776657351308547*^9, {3.776657386290543*^9, 
   3.7766574023890133`*^9}, {3.7766591778720207`*^9, 3.776659223847907*^9}, {
   3.7766592679530773`*^9, 3.7766592878562117`*^9}, 3.776659330248239*^9, 
   3.7766594013995457`*^9, {3.776660165448907*^9, 3.776660174441475*^9}, 
   3.776660222964993*^9, 3.7766603404349957`*^9, 3.776660488165279*^9, {
   3.776661479415515*^9, 3.776661542191573*^9}, {3.776661578838326*^9, 
   3.776661585887887*^9}, 3.776666855629415*^9, 3.7766670274143248`*^9, {
   3.7766680951464767`*^9, 3.776668120227045*^9}, 3.778255078440563*^9, {
   3.778328029304533*^9, 3.778328044463295*^9}, 3.779470833500374*^9, {
   3.7818745903272667`*^9, 3.781874595578887*^9}, 3.785469475468512*^9, 
   3.8042303536799064`*^9},
 CellLabel->
  "Out[31]//MatrixForm=",ExpressionUUID->"a4e290f4-95a7-4293-a8ac-\
506d2f150465"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.791771026327113*^9},ExpressionUUID->"9843bb95-1bd7-4465-a5ca-\
e879a907499d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["FS indicator", "Subsection",
 CellChangeTimes->{{3.778326341051629*^9, 
  3.778326356541687*^9}},ExpressionUUID->"815e0e14-b9ad-47e3-ae7d-\
72ba9a94da53"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"fsIndicator", "[", 
    RowBox[{"n_", ",", "i_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"totalD", "[", "k", "]"}], "2"]], 
       RowBox[{"Total", "[", 
        RowBox[{"#", ",", "2"}], "]"}]}], "&"}], "@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"fusionN", "[", 
         RowBox[{"a", ",", "b", ",", "i", ",", "k"}], "]"}], 
        RowBox[{"qd", "[", 
         RowBox[{"a", ",", "k"}], "]"}], 
        RowBox[{"qd", "[", 
         RowBox[{"b", ",", "k"}], "]"}], 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"\[Theta]", "[", 
            RowBox[{"a", ",", "k"}], "]"}], 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"b", ",", "k"}], "]"}]], ")"}], "n"]}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "k"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778326358674197*^9, 3.77832635927583*^9}, {
  3.7783265194163384`*^9, 3.778326565993128*^9}, {3.778326985438294*^9, 
  3.7783270671389437`*^9}, {3.778327161968096*^9, 3.778327176302494*^9}, {
  3.7783273442130184`*^9, 3.778327366630747*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"7a85f117-d02b-4a5e-a152-c69aa350a2df"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", "=", "6"}], "}"}], ",", 
    RowBox[{"ParallelTable", "[", 
     RowBox[{
      RowBox[{"fsIndicator", "[", 
       RowBox[{"2", ",", "i", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"compare", " ", "with", " ", "FS", " ", "indicator", " ", 
    RowBox[{"(", "A25", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"k", "=", "6"}], "}"}], ",", 
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FSymbols22", "[", 
       RowBox[{
       "0", ",", "i", ",", "i", ",", "0", ",", "i", ",", "i", ",", "k"}], 
       "]"}], "//", "FullSimplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7783273162407236`*^9, 3.7783273507599473`*^9}, {
   3.778327405851735*^9, 3.7783274245260563`*^9}, {3.77832747370189*^9, 
   3.7783275104843435`*^9}, 3.7783279251570444`*^9, {3.779469421838664*^9, 
   3.779469430989215*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8f288cd6-1756-4633-9590-7facfce57dfc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.791718665291954*^9, 3.791718679006976*^9}, 
   3.804230435384598*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"5f9f6cf2-9798-4a5b-a82e-6926de4d73f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.791718665291954*^9, 3.791718679006976*^9}, 
   3.8042304354975977`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"e22e4cd6-cf07-4ef2-84ab-e0d03b04e630"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Input",
 CellChangeTimes->{3.7917186550687876`*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"79775f38-2d85-4f03-8be9-e437588a87cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.7783273366942463`*^9, 3.778327370798574*^9}, 
   3.778327445196688*^9, 3.7783275318944426`*^9, {3.779469431051083*^9, 
   3.779469437044908*^9}, 3.7917186551715117`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"cbdf6c38-6ffc-4c1e-873d-25d6b17078c4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interface", "Section",
 CellChangeTimes->{{3.783047165079896*^9, 3.7830471732689433`*^9}, {
  3.783047224193478*^9, 3.783047225850366*^9}, {3.8042305196938925`*^9, 
  3.8042305221819153`*^9}},ExpressionUUID->"a852f1fa-f68c-4963-8ba1-\
bd49b3606991"],

Cell[CellGroupData[{

Cell["interface F-symbol", "Subsection",
 CellChangeTimes->{{3.7830471971482162`*^9, 3.7830472225643883`*^9}, {
  3.804230552468949*^9, 
  3.804230582877804*^9}},ExpressionUUID->"dc8958f1-c6a7-40e9-8719-\
18766e49aa37"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", " ", "\[CircleTimes]", " ", 
      RowBox[{"\[Beta]", " ", "\[LongRightArrow]", " ", "\[Gamma]"}]}], " ", 
     "fusion", " ", "channel", " ", "with", " ", "vertex", " ", "labeled", 
     " ", "by", " ", "\[Mu]"}], " ", "\[Element]", " ", 
    RowBox[{"Z2", " ", "denoting", " ", 
     RowBox[{"even", "/", "odd"}], " ", "channel"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"isAdmissibleFusion", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Mu]_", ",", 
       "k_"}], "]"}], ":=", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"binaryFusion", "[", 
        RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "k"}], "]"}], ",", 
       RowBox[{"\[Gamma]", "+", 
        RowBox[{"\[Mu]", 
         RowBox[{"(", 
          RowBox[{"k", "-", 
           RowBox[{"2", "\[Gamma]"}]}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "consider", " ", "the", " ", "tree", "  ", "composed", "  ", "by", " ", 
     RowBox[{"\[Alpha]", " ", "\[CircleTimes]", " ", 
      RowBox[{"\[Beta]", " ", "\[LongRightArrow]", " ", "\[Xi]"}]}], " ", 
     "with", " ", "vertex", " ", "\[Mu]", "  ", "and", " ", 
     RowBox[{"\[Xi]", "\[CircleTimes]", 
      RowBox[{"\[Gamma]", " ", "\[LongRightArrow]", " ", "\[Delta]"}]}], " ", 
     "with", " ", "vertex", " ", "\[Nu]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"trueRep", "[", 
      RowBox[{"x_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x", ">", 
        FractionBox["k", "2"]}], ",", 
       RowBox[{"k", "-", "x"}], ",", "x"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"childFMoves31", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"isAdmissibleFusion", "[", 
                 RowBox[{
                 "\[Alpha]", ",", "\[Beta]", ",", "\[Xi]", ",", "\[Mu]", ",", 
                  "k"}], "]"}], "&&", 
                RowBox[{"isAdmissibleFusion", "[", 
                 RowBox[{
                 "\[Xi]", ",", "\[Gamma]", ",", "\[Delta]", ",", "\[Nu]", ",",
                   "k"}], "]"}]}], ")"}]}], ",", "\"\<fusion tree error!\>\"",
              ",", "\[IndentingNewLine]", 
             RowBox[{"Switch", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{"#2", 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", "#1", ",", "1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{"\[Alpha]", ",", 
                    RowBox[{"k", "-", "#1"}], ",", "k", ",", "\[Delta]", ",", 
                    
                    RowBox[{"k", "-", "\[Delta]"}], ",", "#1", ",", "k"}], 
                    "]"}], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{"#1", ",", "k", ",", "k", ",", "#1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", "0", ",", "k"}], "]"}], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox["\[Lambda]", 
                    RowBox[{"-", "1"}]]}]}], "]"}]}]}], "}"}], "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                    "\[Delta]", ",", "\[Xi]", ",", "\[Eta]", ",", "k"}], 
                    "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]",
                "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{"#2", 
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Beta]", ",", "\[Gamma]", ",", "k", ",", "#1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    RowBox[{"k", "-", "\[Gamma]"}], ",", "k"}], "]"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", "#1", ",", "1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{"\[Alpha]", ",", 
                    RowBox[{"k", "-", "#1"}], ",", "k", ",", "\[Delta]", ",", 
                    
                    RowBox[{"k", "-", "\[Delta]"}], ",", "#1", ",", "k"}], 
                    "]"}], 
                    RowBox[{"-", "1"}]]}], "]"}]}]}], "}"}], "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "\[Xi]"}], ",", "k", ",", "\[Gamma]", 
                    ",", "\[Delta]", ",", "\[Xi]", ",", 
                    RowBox[{"k", "-", "\[Gamma]"}], ",", "k"}], "]"}], 
                    RowBox[{"RSymbols", "[", 
                    RowBox[{"\[Gamma]", ",", "k", ",", 
                    RowBox[{"k", "-", "\[Gamma]"}], ",", "k"}], "]"}], 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{"\[Alpha]", ",", "\[Beta]", ",", 
                    RowBox[{"k", "-", "\[Gamma]"}], ",", "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Xi]"}], ",", "\[Eta]", ",", "k"}], 
                    "]"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]",
                "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{"#2", 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", "#1", ",", "1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "#1", ",", "k", ",", "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", 
                    RowBox[{"k", "-", "#1"}], ",", "k"}], "]"}], 
                    RowBox[{"-", "1"}]]}], "]"}]}]}], "}"}], "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", "\[Xi]", ",", 
                    "\[Eta]", ",", "k"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]",
                "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{"#2", 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", "#1", ",", 
                    RowBox[{
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Delta]", ",", "k", ",", "k", ",", "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", "0", ",", "k"}], 
                    "]"}], "\[Lambda]"}], ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{"\[Alpha]", ",", "#1", ",", "k", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", "\[Delta]", ",", 
                    RowBox[{"k", "-", "#1"}], ",", "k"}], "]"}]}], "]"}]}]}], 
                  "}"}], "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "\[Xi]"}], ",", "k", ",", "\[Gamma]", 
                    ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", "\[Xi]", ",", 
                    RowBox[{"k", "-", "\[Gamma]"}], ",", "k"}], "]"}], 
                    RowBox[{"RSymbols", "[", 
                    RowBox[{"\[Gamma]", ",", "k", ",", 
                    RowBox[{"k", "-", "\[Gamma]"}], ",", "k"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "\[Xi]"}], ",", "\[Gamma]", ",", "k", 
                    ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Gamma]"}], ",", "k"}], "]"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                    "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Xi]"}], ",", "\[Eta]", ",", "k"}], 
                    "]"}]}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}]}], "\[IndentingNewLine]", 
              "]"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
          "]"}], "//", "FunctionExpand"}], "//", "FullSimplify"}], "//", 
       "Simplify"}], "//", "ToRadicals"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"childFMoves22", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"!", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"isAdmissibleFusion", "[", 
                 RowBox[{
                 "\[Xi]", ",", "\[Beta]", ",", "\[Delta]", ",", "\[Nu]", ",", 
                  "k"}], "]"}], "&&", 
                RowBox[{"isAdmissibleFusion", "[", 
                 RowBox[{
                 "\[Gamma]", ",", "\[Xi]", ",", "\[Alpha]", ",", "\[Mu]", ",",
                   "k"}], "]"}]}], ")"}]}], ",", "\"\<fusion tree error!\>\"",
              ",", "\[IndentingNewLine]", 
             RowBox[{"Switch", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"\[Mu]", ",", "\[Nu]"}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{"#2", " ", 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", "#1", ",", "1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "#1"}], ",", "k", ",", "k", ",", 
                    RowBox[{"k", "-", "#1"}], ",", "#1", ",", "0", ",", "k"}],
                     "]"}], 
                    RowBox[{"-", "1"}]], 
                    SuperscriptBox["\[Lambda]", 
                    RowBox[{"-", "1"}]]}]}], "]"}]}]}], "}"}], "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{"FSymbols22", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                    "\[Delta]", ",", "\[Xi]", ",", "\[Eta]", ",", "k"}], 
                    "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]",
                "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "0"}], "}"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"FSymbols22", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "k", ",", "\[Gamma]", ",", "\[Xi]", ",", 
                    
                    RowBox[{"k", "-", "\[Xi]"}], ",", 
                    RowBox[{"k", "-", "\[Alpha]"}], ",", "k"}], "]"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "\[Xi]"}], ",", "k", ",", "\[Beta]", 
                    ",", "\[Delta]", ",", "\[Xi]", ",", 
                    RowBox[{"k", "-", "\[Beta]"}], ",", "k"}], "]"}], 
                    RowBox[{"RSymbols", "[", 
                    RowBox[{"\[Beta]", ",", "k", ",", 
                    RowBox[{"k", "-", "\[Beta]"}], ",", "k"}], "]"}], "#2", 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Beta]", ",", "k", ",", "#1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    RowBox[{"k", "-", "\[Beta]"}], ",", "k"}], "]"}], 
                    RowBox[{"-", "1"}]]}]}], "}"}], "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{"FSymbols22", "[", 
                    RowBox[{"\[Alpha]", ",", 
                    RowBox[{"k", "-", "\[Beta]"}], ",", "\[Gamma]", ",", 
                    "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Xi]"}], ",", "\[Eta]", ",", "k"}], 
                    "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]",
                "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"0", ",", "1"}], "}"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{"#2", " ", 
                    RowBox[{"FSymbols22", "[", 
                    RowBox[{
                    "#1", ",", "k", ",", "\[Gamma]", ",", "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", 
                    RowBox[{"k", "-", "#1"}], ",", "k"}], "]"}]}]}], "}"}], 
                 "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{"FSymbols22", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", "\[Xi]", ",", 
                    "\[Eta]", ",", "k"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}], ",", "\[IndentingNewLine]",
                "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{"1", ",", "1"}], "}"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", 
                   RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", 
                   RowBox[{"#2", " ", 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "k", ",", "\[Beta]", ",", "#1", ",", 
                    RowBox[{"k", "-", "\[Alpha]"}], ",", 
                    RowBox[{"k", "-", "\[Beta]"}], ",", "k"}], "]"}], 
                    RowBox[{"RSymbols", "[", 
                    RowBox[{"\[Beta]", ",", "k", ",", 
                    RowBox[{"k", "-", "\[Beta]"}], ",", "k"}], "]"}], 
                    RowBox[{"FSymbols22", "[", 
                    RowBox[{
                    "#1", ",", "k", ",", "\[Gamma]", ",", "\[Delta]", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", 
                    RowBox[{"k", "-", "#1"}], ",", "k"}], "]"}], 
                    SuperscriptBox[
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Beta]", ",", "k", ",", "#1", ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    RowBox[{"k", "-", "\[Beta]"}], ",", "k"}], "]"}], 
                    RowBox[{"-", "1"}]], 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    RowBox[{"trueRep", "[", 
                    RowBox[{"#1", ",", "k"}], "]"}], ",", "#1", ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#1", "==", 
                    RowBox[{"k", "/", "2"}]}], ",", 
                    RowBox[{"-", "\[Lambda]"}], ",", "1"}], "]"}], ",", 
                    RowBox[{"k", "-", "#1"}], ",", 
                    RowBox[{"\[Lambda]", " ", 
                    RowBox[{"FSymbols31", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "#1"}], ",", "k", ",", "k", ",", 
                    RowBox[{"k", "-", "#1"}], ",", "#1", ",", "0", ",", "k"}],
                     "]"}]}]}], "]"}]}]}], "}"}], "&"}], "@@@", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", 
                    RowBox[{"FSymbols22", "[", 
                    RowBox[{
                    RowBox[{"k", "-", "\[Alpha]"}], ",", "\[Beta]", ",", 
                    "\[Gamma]", ",", 
                    RowBox[{"k", "-", "\[Delta]"}], ",", "\[Xi]", ",", 
                    "\[Eta]", ",", "k"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"\[Eta]", ",", "0", ",", "k"}], "}"}]}], "]"}], "/.", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"_", ",", "0"}], "}"}], "\[Rule]", " ", 
                    "Nothing"}], "}"}]}], ")"}]}]}], "\[IndentingNewLine]", 
              "\[IndentingNewLine]", "\t", "]"}]}], "\[IndentingNewLine]", 
            "\t", "]"}]}], "\[IndentingNewLine]", "\t", "]"}], "//", 
         "FunctionExpand"}], "//", "FullSimplify"}], "//", "Simplify"}], "//",
       "ToRadicals"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzVsog3EYBvBZSESKNJFZyIULdjCHEbaSGnKMjJlpLoy4cMqsaSJWjimH
G8QNCqHkvLa1FS4c1rCVySkXn6SEUPyf7+Lt13PxPC9H2VSkYjIYDA45yFoM
CJ2Pp7JMxu84WFf4y4V/khsepGatQpgnUpbD1HOd1zayPcgbclvVftC69RwC
HR381x2iaLeZ1r1GCfaIO+zaRDjVGSA7JL4dh9M6g+uTkrlUVnZdI63FbdJC
V49mDG55Fy3DS9vUJjQxR3fhgWfoCTwTRDqg2K/DDd8dcmkK8fyui/bON7sC
ypV6OcxXLyghSxrbBEsqNa0wfK6lHUZrWFqoUrB1sOs92JFKbJiRPUFLxMYX
/Hw5ol1vsMeJiCOCTCm80k1UwYuk6Wq46LPal4b9UuYgbF4ZvoE8j7ZbOCTj
HaWjN55Mq89zynKIBrFEAXkJfHM/n/zN8LdA4cP+KbT/eZzBEBX7GuZGCZ3w
KUZwDyf15kcYGFazNED8eLDRjl3Kiw1EI9VLW+C6KoM/ou5y+A/hgfld
  "],
 CellLabel->"In[38]:=",ExpressionUUID->"6df9efeb-7789-448e-b8c0-f336686b53f5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"colorAllocation", "[", "x_", "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{
      "x", ",", "0", ",", "Dashed", ",", "1", ",", "Green", ",", "2", ",", 
       "Orange", ",", "3", ",", "Gray", ",", "4", ",", "Brown", ",", "5", ",",
        "Black"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"vertexAllocation", "[", "y_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"y", "\[Equal]", "1"}], ",", "Red", ",", "Transparent"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diskSize", "=", "0.25"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"imageSize", "=", "50"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vs", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sl", "=", "1.2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lineSegmentAllocation31", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"#", ",", 
         RowBox[{"ImageSize", "\[Rule]", " ", "imageSize"}]}], "]"}], "&"}], 
      "@", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Alpha]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Beta]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Gamma]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Delta]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Xi]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "1"}], "}"}], "+", 
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"\[Xi]", ",", 
                 RowBox[{"k", "/", "2"}]}], "]"}], 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}]}], ",", 
             "diskSize"}], "]"}], ",", 
           RowBox[{"vertexAllocation", "[", "\[Mu]", "]"}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], "+", 
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"\[Delta]", ",", 
                 RowBox[{"k", "/", "2"}]}], "]"}], 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"-", "1"}]}], "}"}]}]}], ",", "diskSize"}], "]"}], 
           ",", 
           RowBox[{"vertexAllocation", "[", "\[Nu]", "]"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lineSegmentAllocation22", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"#", ",", 
         RowBox[{"ImageSize", "\[Rule]", " ", 
          RowBox[{"0.7", "imageSize"}]}]}], "]"}], "&"}], "@", 
      RowBox[{"Graphics", "[", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "vs"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Alpha]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "vs"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Beta]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "vs"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Gamma]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "vs"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Delta]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Line", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "vs"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "vs"}]}], "}"}]}], "}"}], "]"}], ",", 
           RowBox[{"colorAllocation", "[", "\[Xi]", "]"}], ",", "Thick"}], 
          "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "1"}], ",", "vs"}], "}"}], "+", 
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"\[Alpha]", ",", 
                 RowBox[{"k", "/", "2"}]}], "]"}], 
               RowBox[{"{", 
                RowBox[{"0", ",", "0.8"}], "}"}]}]}], ",", "diskSize"}], 
            "]"}], ",", 
           RowBox[{"vertexAllocation", "[", "\[Mu]", "]"}]}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"-", "vs"}]}], "}"}], "+", 
              RowBox[{
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"\[Delta]", ",", 
                 RowBox[{"k", "/", "2"}]}], "]"}], 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"-", "0.8"}]}], "}"}]}]}], ",", "diskSize"}], "]"}], 
           ",", 
           RowBox[{"vertexAllocation", "[", "\[Nu]", "]"}]}], "]"}]}], 
        "\[IndentingNewLine]", "}"}], "]"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"finalDotPosition31", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Eta]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
         RowBox[{"\[Eta]", "\[Equal]", 
          RowBox[{"trueRep", "[", 
           RowBox[{"\[Eta]", ",", "k"}], "]"}]}], ",", 
         RowBox[{"\[Eta]", "\[Equal]", 
          RowBox[{"k", "/", "2"}]}], ",", 
         RowBox[{"\[Delta]", "\[Equal]", 
          RowBox[{"k", "/", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "True", ",", "_", ",", "_"}], "}"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "False", ",", "False", ",", "False"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "False", ",", "False", ",", "True"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "True", ",", "_", ",", "False"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "True", ",", "_", ",", "True"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "False", ",", "False", ",", "_"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "True", ",", "False", ",", "_"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "True", ",", "True", ",", "_"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}], ",", "diskSize"}], "]"}], 
           ",", "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "False", ",", "False", ",", "False"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "False", ",", "False", ",", "True"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "True", ",", "_", ",", "_"}], "}"}], ",", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "False", ",", "False", ",", "False"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "False", ",", "False", ",", "True"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "1"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"finalDotPosition22", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Eta]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
         RowBox[{"\[Eta]", "\[Equal]", 
          RowBox[{"trueRep", "[", 
           RowBox[{"\[Eta]", ",", "k"}], "]"}]}], ",", 
         RowBox[{"\[Eta]", "\[Equal]", 
          RowBox[{"k", "/", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "True", ",", "_"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "False", ",", "_"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "True", ",", "False"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "True", ",", "True"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "False", ",", "_"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "True", ",", "False"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "True", ",", "True"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "False", ",", "_"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "True", ",", "False"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0.8"}], "}"}], ",", "diskSize"}], "]"}], ",",
            "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "True", ",", "True"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "False", ",", "_"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0"}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Transparent"}], "]"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Disk", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", 
               RowBox[{"-", "0.8"}]}], "}"}], ",", "diskSize"}], "]"}], ",", 
           "Red"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"finalLineSegmentAllocation31", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Eta]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"#", ",", 
         RowBox[{"ImageSize", "\[Rule]", " ", "imageSize"}]}], "]"}], "&"}], 
      "@", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", "\[Alpha]", "]"}], ",", 
             "Thick"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", "\[Beta]", "]"}], ",", "Thick"}],
             "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "2"}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", "\[Gamma]", "]"}], ",", 
             "Thick"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", "\[Delta]", "]"}], ",", 
             "Thick"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", 
              RowBox[{"trueRep", "[", 
               RowBox[{"\[Eta]", ",", "k"}], "]"}], "]"}], ",", "Thick"}], 
            "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"finalDotPosition31", "[", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",",
              "\[Eta]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}]}], 
          "\[IndentingNewLine]", "}"}], ",", "1"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"finalLineSegmentAllocation22", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Eta]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{"#", ",", 
         RowBox[{"ImageSize", "\[Rule]", 
          RowBox[{"0.7", " ", "imageSize"}]}]}], "]"}], "&"}], "@", 
      RowBox[{"Graphics", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "sl"}], ",", 
                  RowBox[{"0.8", "+", "sl"}]}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", "\[Alpha]", "]"}], ",", 
             "Thick"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"sl", ",", 
                  RowBox[{"0.8", "+", "sl"}]}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", "\[Beta]", "]"}], ",", "Thick"}],
             "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "0.8"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "sl"}], ",", 
                  RowBox[{
                   RowBox[{"-", "0.8"}], "-", "sl"}]}], "}"}]}], "}"}], "]"}],
              ",", 
             RowBox[{"colorAllocation", "[", "\[Gamma]", "]"}], ",", 
             "Thick"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "0.8"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"sl", ",", 
                  RowBox[{
                   RowBox[{"-", "0.8"}], "-", "sl"}]}], "}"}]}], "}"}], "]"}],
              ",", 
             RowBox[{"colorAllocation", "[", "\[Delta]", "]"}], ",", 
             "Thick"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Line", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.8"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "0.8"}]}], "}"}]}], "}"}], "]"}], ",", 
             RowBox[{"colorAllocation", "[", 
              RowBox[{"trueRep", "[", 
               RowBox[{"\[Eta]", ",", "k"}], "]"}], "]"}], ",", "Thick"}], 
            "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"finalDotPosition22", "[", 
            RowBox[{
            "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",",
              "\[Eta]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}]}], 
          "\[IndentingNewLine]", "}"}], ",", "1"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"signFunction", "[", "x_", "]"}], ":=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sign", "[", "x", "]"}], ">", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\< + \>\"", ",", "x"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\< - \>\"", ",", 
          RowBox[{"-", "x"}]}], "}"}]}], "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"graphicsF31", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"moveResult", "=", 
         RowBox[{"childFMoves31", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
           "\[Xi]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Switch", "[", 
        RowBox[{
         RowBox[{"Head", "@", "moveResult"}], ",", "\[IndentingNewLine]", 
         "String", ",", "Nothing", ",", "\[IndentingNewLine]", "List", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"lineSegmentAllocation31", "[", 
              RowBox[{
              "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", 
               ",", "\[Xi]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}], 
             ",", "\"\< = \>\""}], "}"}], "}"}], "~", "Join", "~", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\"\< + \>\"", ",", "#3", ",", " ", 
               RowBox[{"finalLineSegmentAllocation31", "[", 
                RowBox[{
                "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", 
                 ",", "#1", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}]}], 
              "}"}], "&"}], "@@@", "moveResult"}], ")"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"graphicsF22", "[", 
      RowBox[{
      "\[Alpha]_", ",", "\[Beta]_", ",", "\[Gamma]_", ",", "\[Delta]_", ",", 
       "\[Xi]_", ",", "\[Mu]_", ",", "\[Nu]_", ",", "k_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"moveResult", "=", 
         RowBox[{"childFMoves22", "[", 
          RowBox[{
          "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
           "\[Xi]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}]}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Switch", "[", 
        RowBox[{
         RowBox[{"Head", "@", "moveResult"}], ",", "\[IndentingNewLine]", 
         "String", ",", "Nothing", ",", "\[IndentingNewLine]", "List", ",", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"lineSegmentAllocation22", "[", 
              RowBox[{
              "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", 
               ",", "\[Xi]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}], 
             ",", "\"\< = \>\""}], "}"}], "}"}], "~", "Join", "~", 
          "\[IndentingNewLine]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"\"\< + \>\"", ",", "#3", ",", " ", 
               RowBox[{"finalLineSegmentAllocation22", "[", 
                RowBox[{
                "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", 
                 ",", "#1", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}]}], 
              "}"}], "&"}], "@@@", "moveResult"}], ")"}]}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.783076907977128*^9, 3.7830769285870714`*^9}, {
   3.783076975847785*^9, 3.7830770926715565`*^9}, {3.7830773695838113`*^9, 
   3.7830774459386377`*^9}, {3.7830775478983774`*^9, 
   3.7830775554983983`*^9}, {3.7830782552959957`*^9, 
   3.7830782972651577`*^9}, {3.783078348001252*^9, 3.783078366514941*^9}, {
   3.7830784148206882`*^9, 3.7830786388433785`*^9}, 3.7830786773825407`*^9, 
   3.783078760123099*^9, {3.783078910052266*^9, 3.7830789407034283`*^9}, {
   3.7830790094186635`*^9, 3.783079046130591*^9}, {3.7830790893591323`*^9, 
   3.7830790958981857`*^9}, {3.78307913792222*^9, 3.7830791693400235`*^9}, {
   3.783079218958233*^9, 3.7830792597548847`*^9}, {3.783079324026327*^9, 
   3.783079330057087*^9}, {3.783079448510539*^9, 3.783079467076984*^9}, 
   3.783079536260374*^9, 3.78311105643637*^9, {3.783111151722406*^9, 
   3.7831111828180428`*^9}, {3.783111308155569*^9, 3.7831113719261465`*^9}, {
   3.7831114344631577`*^9, 3.7831114820661197`*^9}, {3.7831115231610937`*^9, 
   3.783111551227624*^9}, 3.783111582837532*^9, {3.7831116566163425`*^9, 
   3.783111690154427*^9}, {3.7831128953496623`*^9, 3.7831129512043257`*^9}, {
   3.783113006665457*^9, 3.783113087995435*^9}, {3.783113409752696*^9, 
   3.7831134180695324`*^9}, {3.7831134611178155`*^9, 
   3.7831135726139183`*^9}, {3.7831136460107193`*^9, 3.783113703760668*^9}, {
   3.783113785129538*^9, 3.783113788215966*^9}, {3.783113822295476*^9, 
   3.783113822372935*^9}, {3.783114100623088*^9, 3.7831141075476017`*^9}, {
   3.7831141459291334`*^9, 3.783114154834407*^9}, {3.7831147658375006`*^9, 
   3.783114784277522*^9}, {3.783114829745239*^9, 3.7831148529799595`*^9}, {
   3.783114886610901*^9, 3.783114953390416*^9}, {3.7831149888172636`*^9, 
   3.7831149893719482`*^9}, {3.783115023931529*^9, 3.783115027123585*^9}, {
   3.783115346363961*^9, 3.783115467228586*^9}, {3.7831155716885533`*^9, 
   3.7831155758151684`*^9}, {3.783115634635996*^9, 3.783115651786171*^9}, {
   3.783115682759239*^9, 3.78311569959295*^9}, {3.7831157469284067`*^9, 
   3.7831158761789713`*^9}, {3.783116061928194*^9, 3.783116087221701*^9}, {
   3.783116154805484*^9, 3.783116174642256*^9}, {3.7831164405841246`*^9, 
   3.783116496881609*^9}, {3.783116537642894*^9, 3.7831168202492642`*^9}, {
   3.7831171356466594`*^9, 3.7831171448920135`*^9}, {3.7831171912772417`*^9, 
   3.7831172169097414`*^9}, {3.7831175531333294`*^9, 
   3.7831175548384066`*^9}, {3.78311767095778*^9, 3.7831177535597334`*^9}, {
   3.7831181207274556`*^9, 3.7831181515199356`*^9}, {3.783118228488446*^9, 
   3.7831182447229943`*^9}, {3.7831182833581553`*^9, 
   3.7831182994635477`*^9}, {3.7831188275556064`*^9, 3.783118890675708*^9}, {
   3.783119054598632*^9, 3.7831190561391754`*^9}, {3.7831194426894417`*^9, 
   3.783119480980543*^9}, {3.7831195591708436`*^9, 3.783119629248965*^9}, {
   3.7831201168073997`*^9, 3.7831201176252885`*^9}, {3.7831201910755234`*^9, 
   3.7831201917265725`*^9}, {3.7831202511990166`*^9, 
   3.7831202608939686`*^9}, {3.7831203862295246`*^9, 
   3.7831204069530015`*^9}, {3.7831208327430663`*^9, 3.7831208753990307`*^9}, 
   3.7831209663455515`*^9, {3.7831210819083323`*^9, 3.783121082224908*^9}, {
   3.783121912152878*^9, 3.7831219134554605`*^9}, {3.7831223886584315`*^9, 
   3.7831224205459266`*^9}, {3.783122463452598*^9, 3.7831224755265217`*^9}, 
   3.783122519961297*^9, {3.7831226034153547`*^9, 3.783122677440161*^9}, {
   3.783122746130392*^9, 3.7831227772791395`*^9}, {3.783122976395774*^9, 
   3.783123015170376*^9}, 3.7831230636149883`*^9, {3.783123126851926*^9, 
   3.7831231872608156`*^9}, {3.783123219828012*^9, 3.7831232282035666`*^9}, {
   3.783123873983363*^9, 3.783123876409829*^9}, {3.7831284412419863`*^9, 
   3.7831284586789527`*^9}, {3.783130581642088*^9, 3.783130607517627*^9}, {
   3.7839016582331543`*^9, 3.7839016583278627`*^9}, {3.783901775255824*^9, 
   3.7839018197347813`*^9}, {3.7839086328222623`*^9, 3.783908638814617*^9}, {
   3.783908671143146*^9, 3.7839087525158997`*^9}, {3.7839088073910646`*^9, 
   3.78390882147598*^9}, {3.783908863625271*^9, 3.7839088738653417`*^9}, {
   3.783908987889708*^9, 3.7839090570741043`*^9}, {3.783909092029888*^9, 
   3.783909096451337*^9}, {3.783909133858449*^9, 3.783909176836216*^9}, {
   3.783909351589264*^9, 3.7839094970843353`*^9}, {3.7839095308790073`*^9, 
   3.783909554970605*^9}, 3.7839095903724174`*^9, {3.7839099241407995`*^9, 
   3.7839099316636796`*^9}, {3.783910041365845*^9, 3.7839100958195996`*^9}, {
   3.783910144815749*^9, 3.7839101898253236`*^9}, {3.783910225624402*^9, 
   3.7839102669901485`*^9}, {3.7839105696243362`*^9, 3.78391064916267*^9}, {
   3.7839107182923803`*^9, 3.783910767696473*^9}, {3.78391082296618*^9, 
   3.783910828312891*^9}, {3.783910862454568*^9, 3.783910961945009*^9}, {
   3.783911016740596*^9, 3.7839110242498107`*^9}, {3.7839110771217556`*^9, 
   3.783911083082616*^9}, {3.783911540156623*^9, 3.7839115588235054`*^9}, {
   3.7839115919401274`*^9, 3.7839116119107776`*^9}, {3.78391181290597*^9, 
   3.7839118139388733`*^9}, 3.7851170522021685`*^9, {3.7851171722558813`*^9, 
   3.785117172442378*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"e27efdaa-adae-42fe-bd68-889e115a8ebf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Grid", "[", 
      RowBox[{"{", "#", "}"}], "]"}], "&"}], "@", 
    RowBox[{"Flatten", "@", 
     RowBox[{"graphicsF31", "[", 
      RowBox[{
      "3", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", ",", 
       "6"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Grid", "[", 
      RowBox[{"{", "#", "}"}], "]"}], "&"}], "@", 
    RowBox[{"Flatten", "@", 
     RowBox[{"graphicsF22", "[", 
      RowBox[{
      "3", ",", "3", ",", "3", ",", "3", ",", "0", ",", "0", ",", "0", ",", 
       "6"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQ7ffE9qi14RvHE1MNToBoBstvT0C0g993MB1Rzyhu
A6QPtRfIgOhf65acAtGuCcvAdMnxi9dBdM+0hzdA9Krn8qy2QFoufwqY3pbL
oAqikzhyNUD0IaVIHRD9zT8BTFsYWxuD6H29G81AdE3FtQB3IL3U1TsIRC+6
Yh4NoltnNINp9x0zEkB0Rt8SMG324HwGiFZpFsoE0R7LbHNB9DqnD/kgOkeZ
qQREe5/eUA6i78/o3QOie1qP7gfRhtfeve0wfuM4pcvlA4gOC56ysRNIN3Ud
2guiEzgVr4Fol9f1YBoADi2MPw==
  "],
 CellLabel->"In[56]:=",ExpressionUUID->"677266c4-5277-455d-ab35-db1d0d14d909"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-2, 2}, {-1, 1}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 1}, {0, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0}, {2, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0}, {0, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 1}, {0, 0}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -1}, 0.25]}},
      ImageSize->50], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-2, 2}, {0, 0}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {0, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {2, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0}, {0, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], LineBox[{{1, 1}, {0, 0}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, 1}, 0.25]}},
      ImageSize->50], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-2, 2}, {0, 0}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {0, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {2, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0}, {0, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, 1}, {0, 0}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, 1}, 0.25]}},
      ImageSize->50], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-2, 2}, {0, 0}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {0, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {2, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0}, {0, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, 1}, {0, 0}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -1}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, 1}, 0.25]}},
      ImageSize->50], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], 
      RowBox[{"2", " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-2, 2}, {0, 0}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {0, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, 1}, {2, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0}, {0, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], LineBox[{{1, 1}, {0, 0}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -1}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, 1}, 0.25]}},
      ImageSize->50]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.783908919304279*^9, 3.7839089301362495`*^9}, {
   3.78390911440164*^9, 3.783909180961731*^9}, {3.7839095962403283`*^9, 
   3.7839096040122437`*^9}, {3.7839109689653363`*^9, 3.7839109979243016`*^9}, 
   3.7839111118435016`*^9, 3.7839111873136835`*^9, 3.783911469336738*^9, 
   3.783911563789914*^9, {3.7839115963852034`*^9, 3.7839116158805237`*^9}, {
   3.7839117208263354`*^9, 3.7839117482226086`*^9}, 3.7839117799739857`*^9, {
   3.7839118309740815`*^9, 3.78391186213544*^9}, 3.783913148792761*^9, 
   3.783915529150342*^9, {3.7839325525624065`*^9, 3.7839325678224096`*^9}, 
   3.7839326369323397`*^9, 3.7839326835720067`*^9, 3.783932745535531*^9, {
   3.783932807794289*^9, 3.783932832914668*^9}, 3.7839328631729507`*^9, {
   3.7839334154143467`*^9, 3.783933439158243*^9}, 3.783934704553153*^9, 
   3.7839347870302925`*^9, 3.7851154854511747`*^9, 3.78511552386797*^9, 
   3.7851170564027705`*^9, {3.785117116626897*^9, 3.785117122015072*^9}, {
   3.785117156773984*^9, 3.785117167147541*^9}, 3.7851173679040327`*^9, 
   3.7851184448638687`*^9, 3.804230722203169*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"ecb3539b-5788-47dd-b57e-0ca06b50beff"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], 
      RowBox[{"2", " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.783908919304279*^9, 3.7839089301362495`*^9}, {
   3.78390911440164*^9, 3.783909180961731*^9}, {3.7839095962403283`*^9, 
   3.7839096040122437`*^9}, {3.7839109689653363`*^9, 3.7839109979243016`*^9}, 
   3.7839111118435016`*^9, 3.7839111873136835`*^9, 3.783911469336738*^9, 
   3.783911563789914*^9, {3.7839115963852034`*^9, 3.7839116158805237`*^9}, {
   3.7839117208263354`*^9, 3.7839117482226086`*^9}, 3.7839117799739857`*^9, {
   3.7839118309740815`*^9, 3.78391186213544*^9}, 3.783913148792761*^9, 
   3.783915529150342*^9, {3.7839325525624065`*^9, 3.7839325678224096`*^9}, 
   3.7839326369323397`*^9, 3.7839326835720067`*^9, 3.783932745535531*^9, {
   3.783932807794289*^9, 3.783932832914668*^9}, 3.7839328631729507`*^9, {
   3.7839334154143467`*^9, 3.783933439158243*^9}, 3.783934704553153*^9, 
   3.7839347870302925`*^9, 3.7851154854511747`*^9, 3.78511552386797*^9, 
   3.7851170564027705`*^9, {3.785117116626897*^9, 3.785117122015072*^9}, {
   3.785117156773984*^9, 3.785117167147541*^9}, 3.7851173679040327`*^9, 
   3.7851184448638687`*^9, 3.8042307225551643`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"451dc6fc-6157-4c7e-b53d-58eb5dc0339e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["notations", "Subsection",
 CellChangeTimes->{{3.7831250771155734`*^9, 
  3.7831250827005625`*^9}},ExpressionUUID->"c6e13d42-091b-4181-84d2-\
8f1dbdf9f99d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"k", "=", "10"}], "}"}], ",", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", 
         RowBox[{"k", "/", "2"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Graphics", "[", 
          RowBox[{
           RowBox[{"{", " ", "\[IndentingNewLine]", " ", 
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"Line", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}], ",", 
              RowBox[{"colorAllocation", "[", "i", "]"}], ",", "Thick"}], 
             "]"}], " ", "\[IndentingNewLine]", "}"}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "Tiny"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"k", "/", "2"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], "]"}],
   "//", "Grid"}]], "Input",
 CellChangeTimes->{{3.7831250841948614`*^9, 3.783125111145379*^9}, {
  3.7831292405249667`*^9, 3.7831294112416024`*^9}, {3.783129441873518*^9, 
  3.7831294436156116`*^9}, {3.7831294768451724`*^9, 3.783129508727768*^9}, {
  3.7831333367346544`*^9, 3.7831333546656437`*^9}, {3.783133453339615*^9, 
  3.7831334866401772`*^9}, {3.783134765814789*^9, 3.7831347801047726`*^9}, {
  3.7832096826858974`*^9, 3.7832096843065753`*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"1041eb57-30ac-4227-a906-aec7ff251725"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     GraphicsBox[
      {Thickness[Large], Dashing[{Small, Small}], LineBox[{{0, 0}, {0, 1}}]},
      ImageSize->Tiny]},
    {"1", 
     GraphicsBox[
      {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0}, {0, 1}}]},
      ImageSize->Tiny]},
    {"2", 
     GraphicsBox[
      {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{0, 0}, {0, 1}}]},
      ImageSize->Tiny]},
    {"3", 
     GraphicsBox[
      {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0}, {0, 1}}]},
      ImageSize->Tiny]},
    {"4", 
     GraphicsBox[
      {RGBColor[0.6, 0.4, 0.2], Thickness[Large], LineBox[{{0, 0}, {0, 1}}]},
      ImageSize->Tiny]},
    {"5", 
     GraphicsBox[
      {GrayLevel[0], Thickness[Large], LineBox[{{0, 0}, {0, 1}}]},
      ImageSize->Tiny]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.783129509686488*^9, 3.7831334874373045`*^9, {3.783134774909299*^9, 
   3.7831347807011237`*^9}, {3.783209679328888*^9, 3.783209685114401*^9}},
 CellLabel->
  "Out[135]=",ExpressionUUID->"dc08205e-754e-4cc3-b766-546528cac5e8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["su2_6 /\[Psi]  (0+6)  (2+4) subtheory F symbols", "Subsection",
 CellChangeTimes->{{3.7831182659188237`*^9, 3.783118266121689*^9}, {
  3.7831205194752874`*^9, 3.7831205368386536`*^9}, {3.7831300612284355`*^9, 
  3.7831300716119275`*^9}, {3.783209726802881*^9, 3.7832097310973644`*^9}, {
  3.7839112201586285`*^9, 3.783911220272324*^9}, {3.7839135716077147`*^9, 
  3.783913571698498*^9}},ExpressionUUID->"bc26469f-2540-446f-8546-\
85b40ec83f74"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"subset", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vertexSet", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "6"}], "]"}]}], "&"}], "@", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "6"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"graphicsF22", "[", 
         RowBox[{
         "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
          "\[Xi]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Xi]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "vertexSet"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "vertexSet"}], "}"}]}], "]"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ItemSize", "\[Rule]", "Full"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.783118318173074*^9, 3.7831183332985415`*^9}, {
   3.783118378291591*^9, 3.7831185173952255`*^9}, {3.783118597046787*^9, 
   3.7831186264750338`*^9}, {3.7831186639046793`*^9, 3.783118663985534*^9}, {
   3.783119684323186*^9, 3.783119687601306*^9}, {3.783119771679078*^9, 
   3.7831198259614954`*^9}, {3.7831204757150345`*^9, 
   3.7831204768726273`*^9}, {3.783121070825117*^9, 3.783121100547707*^9}, {
   3.7831219382189684`*^9, 3.783121939265136*^9}, {3.7831306117777386`*^9, 
   3.7831306131773853`*^9}, 3.78313103091253*^9, 3.7831347423319244`*^9, {
   3.7839112871058636`*^9, 3.783911311714388*^9}, {3.783914718036853*^9, 
   3.7839147455779214`*^9}, {3.7839152363786793`*^9, 3.78391523667589*^9}, {
   3.7851158922389975`*^9, 3.785115892725277*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ff25e370-63e0-4cc8-86f0-3bb856d0ba33"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], "\[Lambda]"], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SqrtBox["2"], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[Lambda]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{All}}, "Rows" -> {{All}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7929739802294054`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"b27e173a-1408-412b-9489-b488ae055202"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["all F-Symbols in interface su2_6 /\[Psi]", "Subsection",
 CellChangeTimes->{{3.7831205483091164`*^9, 3.783120564921273*^9}, {
  3.7832097121550627`*^9, 3.783209735356966*^9}, {3.7839112229565015`*^9, 
  3.783911223079193*^9}, {3.783913758227329*^9, 3.7839137583340473`*^9}, {
  3.8042306276806355`*^9, 
  3.8042306313656693`*^9}},ExpressionUUID->"c304eefd-4e7d-4e9a-8301-\
b7ffe0c30bed"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"subset", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vertexSet", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Flatten", "/@", 
      RowBox[{"Flatten", "[", 
       RowBox[{"#", ",", "6"}], "]"}]}], "&"}], "@", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"k", "=", "6"}], "}"}], ",", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"graphicsF22", "[", 
         RowBox[{
         "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
          "\[Xi]", ",", "\[Mu]", ",", "\[Nu]", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Alpha]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Beta]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Gamma]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Delta]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Xi]", ",", "subset"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Mu]", ",", "vertexSet"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "vertexSet"}], "}"}]}], "]"}]}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ItemSize", "\[Rule]", "Full"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7831205894674335`*^9, 3.783120596617676*^9}, {
   3.78313062266969*^9, 3.78313062392514*^9}, 3.783131040856042*^9, 
   3.783134733181546*^9, {3.7839137649465227`*^9, 3.783913769060011*^9}, {
   3.783914757650551*^9, 3.7839147704627495`*^9}, 3.7839148575747848`*^9, {
   3.783915188650092*^9, 3.783915189838496*^9}, {3.7839152837951097`*^9, 
   3.783915284149069*^9}, {3.783935120393104*^9, 3.783935120856101*^9}, {
   3.7851159691406393`*^9, 3.7851159704190197`*^9}, {3.785116054727639*^9, 
   3.785116055174414*^9}, {3.792977293675063*^9, 3.7929773192565193`*^9}, {
   3.792980217084032*^9, 3.7929802176040325`*^9}, {3.804230679805698*^9, 
   3.8042306842288556`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"504d35f0-f3cc-4cb1-91da-8b2fa16a05cc"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[Lambda]", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[Lambda]"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[Lambda]", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[ImaginaryI]"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[ImaginaryI]"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
     GraphicsBox[{
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"1", "-", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["2"]}], ")"}]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "-", 
         SqrtBox["2"]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[Lambda]", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SqrtBox["2"], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[ImaginaryI]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]], "\[Lambda]"], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], 
      RowBox[{"2", " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SqrtBox["2"], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[Lambda]", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}], ")"}]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"1", "-", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"2", "-", 
         SqrtBox["2"]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          SqrtBox["2"]]}]], "\[Lambda]"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[Lambda]", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], "\[Lambda]"], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{"2", "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SqrtBox["2"], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[Lambda]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "4"}]], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]], "\[Lambda]"], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[Lambda]", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]], "\[Lambda]"], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[Lambda]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          SqrtBox["2"]]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"2", "-", 
         SqrtBox["2"]}]], "\[Lambda]"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[ImaginaryI]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          SqrtBox["2"]]}]], "\[Lambda]"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}], ")"}]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        SqrtBox["2"]}], ")"}]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"1", "-", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}]], "\[Lambda]"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"1", "-", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 0.5}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}], ")"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[Lambda]", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], 
      RowBox[{"2", " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          SqrtBox["2"]]}]], "\[Lambda]"]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SqrtBox["2"], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[Lambda]", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[Lambda]", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          SqrtBox["2"]]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[Lambda]", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SqrtBox["2"], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"1", "-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[Lambda]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], "\[Lambda]"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"1", "-", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"1", "-", 
      SqrtBox["2"]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[Lambda]", "-", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox["1", 
          SqrtBox["2"]]}]], "\[Lambda]"]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{"2", "+", 
         SqrtBox["2"]}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["1", 
          SqrtBox["2"]]}]]}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[ImaginaryI]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "\[ImaginaryI]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", "1"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "1", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", "\[ImaginaryI]", 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], "+", 
        FractionBox["1", 
         SqrtBox["2"]]}]], "\[Lambda]"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"1", "-", 
       FractionBox["1", 
        SqrtBox["2"]]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["2"]}], ")"}]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          SqrtBox["2"]}], ")"}]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"2", "-", 
         SqrtBox["2"]}]], "\[Lambda]"]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     SqrtBox[
      RowBox[{"2", "-", 
       SqrtBox["2"]}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SqrtBox["2"], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -0.5}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
       SqrtBox["2"]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {RGBColor[0, 1, 0], Thickness[Large], 
        LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "", "", "", "", "", ""},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]], " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], 
      RowBox[{"2", " ", "\[Lambda]"}]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["1", 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        RowBox[{"2", "-", 
         SqrtBox["2"]}]], 
       RowBox[{"2", " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"3", "/", "4"}]], " ", "\[Lambda]"}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], "2"], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SuperscriptBox["2", 
        RowBox[{"3", "/", "4"}]]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]},
    {
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, 2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{-1, 0.5}, {-1, -2}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{1, -0.5}, {1, -2}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{-1, 0.5}, {1, -0.5}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{-1, 1.3}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{1, -1.3}, 0.25]}},
      ImageSize->35.], "\<\" = \"\>", "\<\" + \"\>", 
     FractionBox["\[ImaginaryI]", 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]]}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, 0.8}, 0.25]}, 
       {RGBColor[1, 0, 0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      SqrtBox[
       RowBox[{"2", "-", 
        SqrtBox["2"]}]], " ", "\[Lambda]"}], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {RGBColor[1, 0.5, 0], Thickness[Large], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.], "\<\" + \"\>", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "\[Lambda]"}], 
      SuperscriptBox["2", 
       RowBox[{"3", "/", "4"}]]], 
     GraphicsBox[{
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {-1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, 0.8}, {1.2, 2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], 
        LineBox[{{0, -0.8}, {-1.2, -2.}}]}, 
       {GrayLevel[0.5], Thickness[Large], LineBox[{{0, -0.8}, {1.2, -2.}}]}, 
       {Thickness[Large], Dashing[{Small, Small}], 
        LineBox[{{0, 0.8}, {0, -0.8}}]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, 0.8}, 0.25]}, 
       {GrayLevel[0], Opacity[0], DiskBox[{0, -0.8}, 0.25]}},
      ImageSize->35.]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{All}}, "Rows" -> {{All}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.804230688742159*^9, 3.804230785269412*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"9666f97c-39ee-4583-81af-a229aa776f57"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.7929790222870855`*^9},ExpressionUUID->"4e486290-52d8-487c-9037-\
1b346d29332f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1179, 938},
WindowMargins->{{Automatic, 204}, {Automatic, 0}},
Magnification:>1.2 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 154, 3, 81, "Chapter",ExpressionUUID->"e6a4cec0-681b-43f2-b66c-f9859daae256"],
Cell[CellGroupData[{
Cell[759, 29, 201, 3, 80, "Section",ExpressionUUID->"378fe19a-c145-4b43-b73f-f1ebea6e22bb"],
Cell[963, 34, 17855, 473, 1073, "Input",ExpressionUUID->"164cd2be-b926-40e3-8072-9f46214c595c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18855, 512, 239, 5, 80, "Section",ExpressionUUID->"2ba179c8-db61-4e14-8da3-5152d6e1939c"],
Cell[CellGroupData[{
Cell[19119, 521, 165, 3, 65, "Subsection",ExpressionUUID->"44150c98-d05c-45e7-a14f-2e4b0ba80772"],
Cell[CellGroupData[{
Cell[19309, 528, 3257, 68, 88, "Input",ExpressionUUID->"20d24db1-6f27-4646-8582-eee243cbb5e8"],
Cell[22569, 598, 1968, 30, 39, "Output",ExpressionUUID->"4ce6c464-be89-4aea-9e6f-0ca87774ed37"],
Cell[24540, 630, 2158, 42, 68, "Output",ExpressionUUID->"7fb05eb6-bb4f-44fe-80f3-e78010e82a37"],
Cell[26701, 674, 1851, 28, 52, "Output",ExpressionUUID->"baf8ce0c-09b2-40d2-8428-b1f3fca662da"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28589, 707, 614, 17, 35, "Input",ExpressionUUID->"38c398f0-8a1b-4010-987f-febfdfb9cb9c"],
Cell[29206, 726, 175, 2, 39, "Output",ExpressionUUID->"5915d337-98f5-4b5f-b27e-fb133f248b3a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29430, 734, 223, 4, 65, "Subsection",ExpressionUUID->"3627c569-8c94-4c2f-bc2c-08ffa44b6808"],
Cell[CellGroupData[{
Cell[29678, 742, 2960, 74, 132, "Input",ExpressionUUID->"62e90882-53b6-4770-8ed1-57a67672c9f9"],
Cell[32641, 818, 1267, 23, 55, "Output",ExpressionUUID->"45c32927-d35b-47ab-a097-47c2af019c1e"],
Cell[33911, 843, 2026, 43, 54, "Output",ExpressionUUID->"c19d2ea2-4c9f-4818-8c01-2b1cb0a8595a"],
Cell[35940, 888, 2415, 61, 109, "Output",ExpressionUUID->"07d5c3ee-ca74-430d-b60c-bad7c62f87ad"],
Cell[38358, 951, 1187, 20, 39, "Output",ExpressionUUID->"6b719dbb-5b0e-4967-8642-fa73d51e4261"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39582, 976, 2314, 53, 132, "Input",ExpressionUUID->"6b9696dc-5a06-445a-937a-7fa0117da479"],
Cell[41899, 1031, 2275, 70, 94, "Output",ExpressionUUID->"225ce630-331e-432b-82cf-5d766247c21e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[44223, 1107, 196, 3, 65, "Subsection",ExpressionUUID->"6297b06d-48f0-4d79-b7fc-98279d6507a5"],
Cell[CellGroupData[{
Cell[44444, 1114, 914, 26, 54, "Input",ExpressionUUID->"077c7799-deb9-403e-b17c-aa4c7f857f1b"],
Cell[45361, 1142, 218, 4, 55, "Output",ExpressionUUID->"6eb48988-dd76-4a7d-b407-a61d8e84a379"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[45628, 1152, 209, 4, 65, "Subsection",ExpressionUUID->"fe354812-33cf-4065-a3f2-e34329078f71"],
Cell[CellGroupData[{
Cell[45862, 1160, 2241, 41, 84, "Input",ExpressionUUID->"30140211-d6a9-4f2f-a2f7-b74dee2b87f9"],
Cell[48106, 1203, 5069, 168, 379, "Output",ExpressionUUID->"a12f6da7-edfc-49e3-9365-a9734c3eb484"],
Cell[53178, 1373, 2964, 59, 173, "Output",ExpressionUUID->"a4e290f4-95a7-4293-a8ac-506d2f150465"]
}, Open  ]],
Cell[56157, 1435, 129, 3, 35, "Input",ExpressionUUID->"9843bb95-1bd7-4465-a5ca-e879a907499d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56323, 1443, 160, 3, 65, "Subsection",ExpressionUUID->"815e0e14-b9ad-47e3-ae7d-72ba9a94da53"],
Cell[56486, 1448, 1461, 39, 108, "Input",ExpressionUUID->"7a85f117-d02b-4a5e-a152-c69aa350a2df"],
Cell[CellGroupData[{
Cell[57972, 1491, 1273, 33, 84, "Input",ExpressionUUID->"8f288cd6-1756-4633-9590-7facfce57dfc"],
Cell[59248, 1526, 351, 8, 39, "Output",ExpressionUUID->"5f9f6cf2-9798-4a5b-a82e-6926de4d73f2"],
Cell[59602, 1536, 353, 8, 39, "Output",ExpressionUUID->"e22e4cd6-cf07-4ef2-84ab-e0d03b04e630"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59992, 1549, 306, 8, 35, "Input",ExpressionUUID->"79775f38-2d85-4f03-8be9-e437588a87cf"],
Cell[60301, 1559, 455, 10, 39, "Output",ExpressionUUID->"cbdf6c38-6ffc-4c1e-873d-25d6b17078c4"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60817, 1576, 255, 4, 80, "Section",ExpressionUUID->"a852f1fa-f68c-4963-8ba1-bd49b3606991"],
Cell[CellGroupData[{
Cell[61097, 1584, 219, 4, 65, "Subsection",ExpressionUUID->"dc8958f1-c6a7-40e9-8719-18766e49aa37"],
Cell[61319, 1590, 24536, 533, 1611, "Input",ExpressionUUID->"6df9efeb-7789-448e-b8c0-f336686b53f5"],
Cell[85858, 2125, 44075, 1095, 2412, "Input",ExpressionUUID->"e27efdaa-adae-42fe-bd68-889e115a8ebf"],
Cell[CellGroupData[{
Cell[129958, 3224, 1117, 29, 84, "Input",ExpressionUUID->"677266c4-5277-455d-ab35-db1d0d14d909"],
Cell[131078, 3255, 4491, 86, 82, "Output",ExpressionUUID->"ecb3539b-5788-47dd-b57e-0ca06b50beff"],
Cell[135572, 3343, 4675, 92, 90, "Output",ExpressionUUID->"451dc6fc-6157-4c7e-b53d-58eb5dc0339e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140296, 3441, 161, 3, 65, "Subsection",ExpressionUUID->"c6e13d42-091b-4181-84d2-8f1dbdf9f99d"],
Cell[CellGroupData[{
Cell[140482, 3448, 1670, 40, 84, "Input",ExpressionUUID->"1041eb57-30ac-4227-a906-aec7ff251725"],
Cell[142155, 3490, 1168, 34, 430, "Output",ExpressionUUID->"dc08205e-754e-4cc3-b766-546528cac5e8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143372, 3530, 450, 6, 65, "Subsection",ExpressionUUID->"bc26469f-2540-446f-8546-85b40ec83f74"],
Cell[CellGroupData[{
Cell[143847, 3540, 2368, 54, 204, "Input",ExpressionUUID->"ff25e370-63e0-4cc8-86f0-3bb856d0ba33"],
Cell[146218, 3596, 32239, 720, 1496, "Output",ExpressionUUID->"b27e173a-1408-412b-9489-b488ae055202"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[178506, 4322, 393, 6, 65, "Subsection",ExpressionUUID->"c304eefd-4e7d-4e9a-8301-b7ffe0c30bed"],
Cell[CellGroupData[{
Cell[178924, 4332, 2380, 56, 252, "Input",ExpressionUUID->"504d35f0-f3cc-4cb1-91da-8b2fa16a05cc"],
Cell[181307, 4390, 622029, 13238, 26228, "Output",ExpressionUUID->"9666f97c-39ee-4583-81af-a229aa776f57"]
}, Open  ]],
Cell[803351, 17631, 149, 3, 60, "Input",ExpressionUUID->"4e486290-52d8-487c-9037-1b346d29332f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


